Symmetry groups and invariant solutions of plane Poiseuille flow

Equilibrium, traveling-wave, and periodic-orbit solutions of the Navier-Stokes equations provide a promising avenue for investigating the structure, dynamics, and statistics of transitional flows. Many such invariant solutions have been computed for wall-bounded shear flows, including plane Couette, plane Poiseuille, and pipe flow. However, the organization of invariant solutions is not well understood. In this paper we focus on the role of symmetries in the organization and computation of invariant solutions of plane Poiseuille flow. We show that enforcing symmetries while computing invariant solutions increases the efficiency of the numerical methods, and that redundancies between search spaces can be eliminated by consideration of equivalence relations between symmetry subgroups. We determine all symmetry subgroups of plane Poiseuille flow in a doubly-periodic domain up to translations by half the periodic lengths and classify the subgroups into equivalence classes, each of which represents a physically distinct set of symmetries and an associated set of physically distinct invariant solutions. We calculate fifteen new traveling waves of plane Poiseuille flow in seven distinct symmetry groups and discuss their relevance to the dynamics of transitional turbulence. We present a few examples of subgroups with fractional shifts other than half the periodic lengths and one traveling wave solution whose symmetry involves shifts by one-third of the periodic lengths. We conclude with a discussion and some open questions about the role of symmetry in the behavior of shear flows.

==> Figs/gmres-convergence/makeplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "meanconvergence (generic function with 2 methods)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using DelimitedFiles\n",
    "using Plots\n",
    "using LaTeXStrings\n",
    "\n",
    "geomean(x) = exp(sum(log.(x))/length(x))\n",
    " \n",
    "# convert A[k,:] = (newtstep, gmresstep, gmresresidual)\n",
    "# to B[gmresstep, newtstep] = gmresresidual\n",
    "function rearrange(A)\n",
    "    m = Int(maximum(A[:,2])) + 1\n",
    "    n = Int(maximum(A[:,1])) + 1\n",
    "    \n",
    "    B = zeros(m,n)\n",
    "    for k = 1:size(A,1)\n",
    "        B[Int(A[k,2])+1, Int(A[k,1])+1] = A[k,3]\n",
    "    end\n",
    "    B\n",
    "end\n",
    "\n",
    "function meanconvergence(B)  \n",
    "    meanconv = zeros(size(B,1))\n",
    "    for k in 1:size(B,1)\n",
    "        Bk = B[k,1]\n",
    "        meanconv[k] = B[k,1] # geomean(Bk .+ 1e-16)\n",
    "    end\n",
    "    meanconv\n",
    "end\n",
    "\n",
    "meanconvergence(filename::String) = meanconvergence(rearrange(readdlm(filename)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/home/gibson/research/channelgroups/convergence-plot/results-EQ2-48x49x48-randpert\n"
     ]
    }
   ],
   "source": [
    "; cd ../results-EQ2-48x49x48-randpert"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "A = rearrange(readdlm(\"nosymm-convergence.asc\"))\n",
    "B = rearrange(readdlm(\"sxytz-convergence.asc\"))\n",
    "C = rearrange(readdlm(\"sztx-convergence.asc\"))\n",
    "D = rearrange(readdlm(\"sxytz-sztx-convergence.asc\"));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "47×4 Matrix{Float64}:\n",
       " 0.629488     0.99966      0.840994     0.891456\n",
       " 0.627238     0.753288     0.823787     0.877588\n",
       " 0.525021     0.568336     0.809333     0.720524\n",
       " 0.524388     0.563827     0.782589     0.674114\n",
       " 0.505606     0.563606     0.672467     0.649148\n",
       " 0.504836     0.559171     0.621288     0.630005\n",
       " 0.488549     0.553075     0.615911     0.512549\n",
       " 0.447952     0.552874     0.615741     0.442364\n",
       " 0.44795      0.528635     0.573384     0.44141\n",
       " 0.394376     0.334892     0.51194      0.436378\n",
       " 0.3671       0.252267     0.457241     0.436052\n",
       " 0.348177     0.214402     0.402503     0.432232\n",
       " 0.322367     0.211667     0.318346     0.426688\n",
       " ⋮                                      \n",
       " 0.00410148   0.000286158  0.000148473  0.000615155\n",
       " 0.00275644   0.000152769  5.86573e-5   0.000265244\n",
       " 0.00154069   9.10983e-5   0.0          0.000122846\n",
       " 0.00117684   0.0          0.0          9.81909e-5\n",
       " 0.0010083    0.0          0.0          0.0\n",
       " 0.000792699  0.0          0.0          0.0\n",
       " 0.000656274  0.0          0.0          0.0\n",
       " 0.000655788  0.0          0.0          0.0\n",
       " 0.000652553  0.0          0.0          0.0\n",
       " 0.0003815    0.0          0.0          0.0\n",
       " 0.000160578  0.0          0.0          0.0\n",
       " 7.20177e-5   0.0          0.0          0.0"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "28×4 Matrix{Float64}:\n",
       " 0.49989      0.999282     0.619345     0.849972\n",
       " 0.499885     0.770995     0.598309     0.766178\n",
       " 0.378362     0.484666     0.42968      0.554256\n",
       " 0.315932     0.398261     0.325683     0.409986\n",
       " 0.307428     0.328856     0.283704     0.248416\n",
       " 0.306261     0.328852     0.238178     0.231217\n",
       " 0.301788     0.328429     0.199554     0.229415\n",
       " 0.298851     0.324108     0.173272     0.147422\n",
       " 0.296563     0.308407     0.0702177    0.106882\n",
       " 0.293156     0.307912     0.0361979    0.0669541\n",
       " 0.292719     0.306265     0.0138799    0.0341301\n",
       " 0.281008     0.280737     0.0103958    0.0289422\n",
       " 0.252474     0.274233     0.00967647   0.0250914\n",
       " ⋮                                      \n",
       " 0.00605056   0.0148651    0.00595542   0.0146184\n",
       " 0.00185624   0.00471891   0.00226094   0.00516157\n",
       " 0.00140598   0.00166175   0.000540028  0.00188871\n",
       " 0.00115901   0.000863565  0.000142125  0.000547625\n",
       " 0.00102395   0.000273697  4.88406e-5   0.000141115\n",
       " 0.000954024  0.000150305  0.0          0.00010196\n",
       " 0.0007972    0.000139783  0.0          0.000101778\n",
       " 0.000397282  0.000139075  0.0          9.90504e-5\n",
       " 0.000113844  0.000139029  0.0          0.0\n",
       " 2.59455e-5   0.000128938  0.0          0.0\n",
       " 0.0          0.000124162  0.0          0.0\n",
       " 0.0          8.1266e-5    0.0          0.0"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "26×3 Matrix{Float64}:\n",
       " 0.7238       0.990048     0.994036\n",
       " 0.712042     0.66828      0.972621\n",
       " 0.553451     0.457356     0.930237\n",
       " 0.537794     0.387246     0.930157\n",
       " 0.533052     0.3274       0.907695\n",
       " 0.513622     0.314834     0.894096\n",
       " 0.401302     0.255952     0.846517\n",
       " 0.37932      0.240977     0.846482\n",
       " 0.311235     0.220497     0.827237\n",
       " 0.287329     0.148694     0.685496\n",
       " 0.237271     0.116333     0.654651\n",
       " 0.20273      0.109425     0.591021\n",
       " 0.133577     0.0728669    0.516611\n",
       " 0.114618     0.0727863    0.326809\n",
       " 0.036108     0.0512908    0.13069\n",
       " 0.0142448    0.0246225    0.0745116\n",
       " 0.00981832   0.0143791    0.0438472\n",
       " 0.00438219   0.00713337   0.0208119\n",
       " 0.00224644   0.00280105   0.0128552\n",
       " 0.00139582   0.0012539    0.00625593\n",
       " 0.00109553   0.000605238  0.00298644\n",
       " 0.00103128   0.000233972  0.00107326\n",
       " 0.00101826   9.41705e-5   0.00033516\n",
       " 0.000590327  0.0          6.0076e-5\n",
       " 0.000197854  0.0          0.0\n",
       " 6.7672e-5    0.0          0.0"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15×3 Matrix{Float64}:\n",
       " 0.554999     0.988782     0.984131\n",
       " 0.552348     0.728425     0.981235\n",
       " 0.258065     0.50024      0.556406\n",
       " 0.143525     0.392807     0.463749\n",
       " 0.14276      0.337093     0.463731\n",
       " 0.134221     0.336825     0.345484\n",
       " 0.102614     0.28041      0.277506\n",
       " 0.0991893    0.181429     0.220213\n",
       " 0.0345303    0.0782945    0.0764136\n",
       " 0.00721379   0.0206115    0.0358671\n",
       " 0.00293672   0.0132338    0.00902532\n",
       " 0.000552057  0.0033417    0.00264204\n",
       " 0.000175766  0.000474846  0.000868091\n",
       " 4.19939e-5   0.000143798  0.000130003\n",
       " 0.0          2.65774e-5   2.93989e-5"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip520\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip521\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M252.764 1423.18 L2352.76 1423.18 L2352.76 47.2441 L252.764 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip522\">\n",
       "    <rect x=\"252\" y=\"47\" width=\"2101\" height=\"1377\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"293.94,1423.18 293.94,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"705.703,1423.18 705.703,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1117.47,1423.18 1117.47,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1529.23,1423.18 1529.23,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1940.99,1423.18 1940.99,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2352.76,1423.18 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 2352.76,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"293.94,1423.18 293.94,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"705.703,1423.18 705.703,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1117.47,1423.18 1117.47,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1529.23,1423.18 1529.23,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1940.99,1423.18 1940.99,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2352.76,1423.18 2352.76,1404.28 \"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M293.94 1454.1 Q290.329 1454.1 288.5 1457.66 Q286.695 1461.2 286.695 1468.33 Q286.695 1475.44 288.5 1479.01 Q290.329 1482.55 293.94 1482.55 Q297.575 1482.55 299.38 1479.01 Q301.209 1475.44 301.209 1468.33 Q301.209 1461.2 299.38 1457.66 Q297.575 1454.1 293.94 1454.1 M293.94 1450.39 Q299.75 1450.39 302.806 1455 Q305.885 1459.58 305.885 1468.33 Q305.885 1477.06 302.806 1481.67 Q299.75 1486.25 293.94 1486.25 Q288.13 1486.25 285.051 1481.67 Q281.996 1477.06 281.996 1468.33 Q281.996 1459.58 285.051 1455 Q288.13 1450.39 293.94 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M680.391 1481.64 L688.03 1481.64 L688.03 1455.28 L679.72 1456.95 L679.72 1452.69 L687.984 1451.02 L692.659 1451.02 L692.659 1481.64 L700.298 1481.64 L700.298 1485.58 L680.391 1485.58 L680.391 1481.64 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M719.743 1454.1 Q716.132 1454.1 714.303 1457.66 Q712.497 1461.2 712.497 1468.33 Q712.497 1475.44 714.303 1479.01 Q716.132 1482.55 719.743 1482.55 Q723.377 1482.55 725.182 1479.01 Q727.011 1475.44 727.011 1468.33 Q727.011 1461.2 725.182 1457.66 Q723.377 1454.1 719.743 1454.1 M719.743 1450.39 Q725.553 1450.39 728.608 1455 Q731.687 1459.58 731.687 1468.33 Q731.687 1477.06 728.608 1481.67 Q725.553 1486.25 719.743 1486.25 Q713.933 1486.25 710.854 1481.67 Q707.798 1477.06 707.798 1468.33 Q707.798 1459.58 710.854 1455 Q713.933 1450.39 719.743 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1096.24 1481.64 L1112.56 1481.64 L1112.56 1485.58 L1090.61 1485.58 L1090.61 1481.64 Q1093.28 1478.89 1097.86 1474.26 Q1102.47 1469.61 1103.65 1468.27 Q1105.89 1465.74 1106.77 1464.01 Q1107.67 1462.25 1107.67 1460.56 Q1107.67 1457.8 1105.73 1456.07 Q1103.81 1454.33 1100.71 1454.33 Q1098.51 1454.33 1096.05 1455.09 Q1093.62 1455.86 1090.85 1457.41 L1090.85 1452.69 Q1093.67 1451.55 1096.12 1450.97 Q1098.58 1450.39 1100.61 1450.39 Q1105.99 1450.39 1109.18 1453.08 Q1112.37 1455.77 1112.37 1460.26 Q1112.37 1462.39 1111.56 1464.31 Q1110.78 1466.2 1108.67 1468.8 Q1108.09 1469.47 1104.99 1472.69 Q1101.89 1475.88 1096.24 1481.64 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1132.37 1454.1 Q1128.76 1454.1 1126.93 1457.66 Q1125.13 1461.2 1125.13 1468.33 Q1125.13 1475.44 1126.93 1479.01 Q1128.76 1482.55 1132.37 1482.55 Q1136.01 1482.55 1137.81 1479.01 Q1139.64 1475.44 1139.64 1468.33 Q1139.64 1461.2 1137.81 1457.66 Q1136.01 1454.1 1132.37 1454.1 M1132.37 1450.39 Q1138.18 1450.39 1141.24 1455 Q1144.32 1459.58 1144.32 1468.33 Q1144.32 1477.06 1141.24 1481.67 Q1138.18 1486.25 1132.37 1486.25 Q1126.56 1486.25 1123.49 1481.67 Q1120.43 1477.06 1120.43 1468.33 Q1120.43 1459.58 1123.49 1455 Q1126.56 1450.39 1132.37 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1518.07 1466.95 Q1521.43 1467.66 1523.3 1469.93 Q1525.2 1472.2 1525.2 1475.53 Q1525.2 1480.65 1521.68 1483.45 Q1518.16 1486.25 1511.68 1486.25 Q1509.51 1486.25 1507.19 1485.81 Q1504.9 1485.39 1502.45 1484.54 L1502.45 1480.02 Q1504.39 1481.16 1506.71 1481.74 Q1509.02 1482.32 1511.54 1482.32 Q1515.94 1482.32 1518.23 1480.58 Q1520.55 1478.84 1520.55 1475.53 Q1520.55 1472.48 1518.4 1470.77 Q1516.27 1469.03 1512.45 1469.03 L1508.42 1469.03 L1508.42 1465.19 L1512.63 1465.19 Q1516.08 1465.19 1517.91 1463.82 Q1519.74 1462.43 1519.74 1459.84 Q1519.74 1457.18 1517.84 1455.77 Q1515.97 1454.33 1512.45 1454.33 Q1510.53 1454.33 1508.33 1454.75 Q1506.13 1455.16 1503.49 1456.04 L1503.49 1451.88 Q1506.15 1451.14 1508.47 1450.77 Q1510.8 1450.39 1512.86 1450.39 Q1518.19 1450.39 1521.29 1452.83 Q1524.39 1455.23 1524.39 1459.35 Q1524.39 1462.22 1522.75 1464.21 Q1521.1 1466.18 1518.07 1466.95 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1544.07 1454.1 Q1540.46 1454.1 1538.63 1457.66 Q1536.82 1461.2 1536.82 1468.33 Q1536.82 1475.44 1538.63 1479.01 Q1540.46 1482.55 1544.07 1482.55 Q1547.7 1482.55 1549.51 1479.01 Q1551.34 1475.44 1551.34 1468.33 Q1551.34 1461.2 1549.51 1457.66 Q1547.7 1454.1 1544.07 1454.1 M1544.07 1450.39 Q1549.88 1450.39 1552.93 1455 Q1556.01 1459.58 1556.01 1468.33 Q1556.01 1477.06 1552.93 1481.67 Q1549.88 1486.25 1544.07 1486.25 Q1538.26 1486.25 1535.18 1481.67 Q1532.12 1477.06 1532.12 1468.33 Q1532.12 1459.58 1535.18 1455 Q1538.26 1450.39 1544.07 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1929.16 1455.09 L1917.36 1473.54 L1929.16 1473.54 L1929.16 1455.09 M1927.94 1451.02 L1933.82 1451.02 L1933.82 1473.54 L1938.75 1473.54 L1938.75 1477.43 L1933.82 1477.43 L1933.82 1485.58 L1929.16 1485.58 L1929.16 1477.43 L1913.56 1477.43 L1913.56 1472.92 L1927.94 1451.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1956.48 1454.1 Q1952.87 1454.1 1951.04 1457.66 Q1949.23 1461.2 1949.23 1468.33 Q1949.23 1475.44 1951.04 1479.01 Q1952.87 1482.55 1956.48 1482.55 Q1960.11 1482.55 1961.92 1479.01 Q1963.75 1475.44 1963.75 1468.33 Q1963.75 1461.2 1961.92 1457.66 Q1960.11 1454.1 1956.48 1454.1 M1956.48 1450.39 Q1962.29 1450.39 1965.34 1455 Q1968.42 1459.58 1968.42 1468.33 Q1968.42 1477.06 1965.34 1481.67 Q1962.29 1486.25 1956.48 1486.25 Q1950.67 1486.25 1947.59 1481.67 Q1944.53 1477.06 1944.53 1468.33 Q1944.53 1459.58 1947.59 1455 Q1950.67 1450.39 1956.48 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2327.46 1451.02 L2345.81 1451.02 L2345.81 1454.96 L2331.74 1454.96 L2331.74 1463.43 Q2332.76 1463.08 2333.77 1462.92 Q2334.79 1462.73 2335.81 1462.73 Q2341.6 1462.73 2344.98 1465.9 Q2348.36 1469.08 2348.36 1474.49 Q2348.36 1480.07 2344.89 1483.17 Q2341.41 1486.25 2335.09 1486.25 Q2332.92 1486.25 2330.65 1485.88 Q2328.4 1485.51 2326 1484.77 L2326 1480.07 Q2328.08 1481.2 2330.3 1481.76 Q2332.52 1482.32 2335 1482.32 Q2339.01 1482.32 2341.34 1480.21 Q2343.68 1478.1 2343.68 1474.49 Q2343.68 1470.88 2341.34 1468.77 Q2339.01 1466.67 2335 1466.67 Q2333.13 1466.67 2331.25 1467.08 Q2329.4 1467.5 2327.46 1468.38 L2327.46 1451.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2367.57 1454.1 Q2363.96 1454.1 2362.13 1457.66 Q2360.33 1461.2 2360.33 1468.33 Q2360.33 1475.44 2362.13 1479.01 Q2363.96 1482.55 2367.57 1482.55 Q2371.2 1482.55 2373.01 1479.01 Q2374.84 1475.44 2374.84 1468.33 Q2374.84 1461.2 2373.01 1457.66 Q2371.2 1454.1 2367.57 1454.1 M2367.57 1450.39 Q2373.38 1450.39 2376.44 1455 Q2379.52 1459.58 2379.52 1468.33 Q2379.52 1477.06 2376.44 1481.67 Q2373.38 1486.25 2367.57 1486.25 Q2361.76 1486.25 2358.68 1481.67 Q2355.63 1477.06 2355.63 1468.33 Q2355.63 1459.58 2358.68 1455 Q2361.76 1450.39 2367.57 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M907.672 1561.26 L907.672 1548.5 L897.169 1548.5 L897.169 1543.22 L914.038 1543.22 L914.038 1563.62 Q910.314 1566.26 905.826 1567.63 Q901.338 1568.97 896.246 1568.97 Q885.106 1568.97 878.804 1562.47 Q872.534 1555.95 872.534 1544.33 Q872.534 1532.68 878.804 1526.19 Q885.106 1519.66 896.246 1519.66 Q900.893 1519.66 905.062 1520.81 Q909.264 1521.96 912.797 1524.18 L912.797 1531.03 Q909.232 1528 905.222 1526.48 Q901.211 1524.95 896.787 1524.95 Q888.066 1524.95 883.674 1529.82 Q879.313 1534.69 879.313 1544.33 Q879.313 1553.94 883.674 1558.81 Q888.066 1563.68 896.787 1563.68 Q900.193 1563.68 902.866 1563.11 Q905.54 1562.51 907.672 1561.26 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M925.783 1520.52 L935.363 1520.52 L947.49 1552.86 L959.68 1520.52 L969.261 1520.52 L969.261 1568.04 L962.99 1568.04 L962.99 1526.32 L950.736 1558.91 L944.275 1558.91 L932.021 1526.32 L932.021 1568.04 L925.783 1568.04 L925.783 1520.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1004.56 1545.76 Q1006.63 1546.46 1008.57 1548.76 Q1010.54 1551.05 1012.52 1555.06 L1019.04 1568.04 L1012.13 1568.04 L1006.05 1555.85 Q1003.7 1551.08 1001.47 1549.52 Q999.275 1547.96 995.455 1547.96 L988.453 1547.96 L988.453 1568.04 L982.024 1568.04 L982.024 1520.52 L996.538 1520.52 Q1004.69 1520.52 1008.7 1523.93 Q1012.71 1527.34 1012.71 1534.21 Q1012.71 1538.7 1010.61 1541.66 Q1008.54 1544.62 1004.56 1545.76 M988.453 1525.81 L988.453 1542.68 L996.538 1542.68 Q1001.18 1542.68 1003.54 1540.54 Q1005.93 1538.38 1005.93 1534.21 Q1005.93 1530.04 1003.54 1527.94 Q1001.18 1525.81 996.538 1525.81 L988.453 1525.81 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1027.32 1520.52 L1057.36 1520.52 L1057.36 1525.93 L1033.75 1525.93 L1033.75 1540 L1056.38 1540 L1056.38 1545.41 L1033.75 1545.41 L1033.75 1562.63 L1057.93 1562.63 L1057.93 1568.04 L1027.32 1568.04 L1027.32 1520.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1096.99 1522.08 L1096.99 1528.35 Q1093.33 1526.6 1090.08 1525.74 Q1086.84 1524.88 1083.81 1524.88 Q1078.56 1524.88 1075.7 1526.92 Q1072.86 1528.96 1072.86 1532.71 Q1072.86 1535.87 1074.74 1537.49 Q1076.65 1539.08 1081.93 1540.07 L1085.82 1540.86 Q1093.01 1542.23 1096.42 1545.7 Q1099.85 1549.14 1099.85 1554.93 Q1099.85 1561.84 1095.21 1565.4 Q1090.59 1568.97 1081.65 1568.97 Q1078.27 1568.97 1074.45 1568.2 Q1070.67 1567.44 1066.59 1565.94 L1066.59 1559.32 Q1070.51 1561.52 1074.26 1562.63 Q1078.02 1563.75 1081.65 1563.75 Q1087.15 1563.75 1090.15 1561.58 Q1093.14 1559.42 1093.14 1555.41 Q1093.14 1551.91 1090.97 1549.93 Q1088.84 1547.96 1083.94 1546.97 L1080.02 1546.21 Q1072.83 1544.78 1069.62 1541.72 Q1066.4 1538.67 1066.4 1533.22 Q1066.4 1526.92 1070.83 1523.29 Q1075.28 1519.66 1083.08 1519.66 Q1086.42 1519.66 1089.89 1520.27 Q1093.36 1520.87 1096.99 1522.08 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1130.34 1532.4 L1136.2 1532.4 L1136.2 1568.04 L1130.34 1568.04 L1130.34 1532.4 M1130.34 1518.52 L1136.2 1518.52 L1136.2 1525.93 L1130.34 1525.93 L1130.34 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1154.25 1522.27 L1154.25 1532.4 L1166.31 1532.4 L1166.31 1536.95 L1154.25 1536.95 L1154.25 1556.3 Q1154.25 1560.66 1155.43 1561.9 Q1156.64 1563.14 1160.3 1563.14 L1166.31 1563.14 L1166.31 1568.04 L1160.3 1568.04 Q1153.52 1568.04 1150.94 1565.53 Q1148.36 1562.98 1148.36 1556.3 L1148.36 1536.95 L1144.06 1536.95 L1144.06 1532.4 L1148.36 1532.4 L1148.36 1522.27 L1154.25 1522.27 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1204.51 1548.76 L1204.51 1551.62 L1177.58 1551.62 Q1177.96 1557.67 1181.21 1560.85 Q1184.49 1564 1190.31 1564 Q1193.68 1564 1196.83 1563.17 Q1200.02 1562.35 1203.14 1560.69 L1203.14 1566.23 Q1199.99 1567.57 1196.68 1568.27 Q1193.37 1568.97 1189.96 1568.97 Q1181.43 1568.97 1176.43 1564 Q1171.47 1559.04 1171.47 1550.57 Q1171.47 1541.82 1176.18 1536.69 Q1180.92 1531.54 1188.94 1531.54 Q1196.13 1531.54 1200.3 1536.18 Q1204.51 1540.8 1204.51 1548.76 M1198.65 1547.04 Q1198.59 1542.23 1195.94 1539.37 Q1193.33 1536.5 1189 1536.5 Q1184.1 1536.5 1181.14 1539.27 Q1178.21 1542.04 1177.77 1547.07 L1198.65 1547.04 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1234.77 1537.87 Q1233.79 1537.3 1232.61 1537.04 Q1231.46 1536.76 1230.06 1536.76 Q1225.1 1536.76 1222.42 1540 Q1219.78 1543.22 1219.78 1549.27 L1219.78 1568.04 L1213.89 1568.04 L1213.89 1532.4 L1219.78 1532.4 L1219.78 1537.93 Q1221.63 1534.69 1224.59 1533.13 Q1227.55 1531.54 1231.78 1531.54 Q1232.39 1531.54 1233.12 1531.63 Q1233.85 1531.7 1234.74 1531.85 L1234.77 1537.87 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1257.12 1550.12 Q1250.02 1550.12 1247.28 1551.75 Q1244.55 1553.37 1244.55 1557.29 Q1244.55 1560.4 1246.58 1562.25 Q1248.65 1564.07 1252.18 1564.07 Q1257.05 1564.07 1259.98 1560.63 Q1262.94 1557.16 1262.94 1551.43 L1262.94 1550.12 L1257.12 1550.12 M1268.8 1547.71 L1268.8 1568.04 L1262.94 1568.04 L1262.94 1562.63 Q1260.94 1565.88 1257.95 1567.44 Q1254.95 1568.97 1250.62 1568.97 Q1245.15 1568.97 1241.9 1565.91 Q1238.69 1562.82 1238.69 1557.67 Q1238.69 1551.65 1242.7 1548.6 Q1246.74 1545.54 1254.73 1545.54 L1262.94 1545.54 L1262.94 1544.97 Q1262.94 1540.93 1260.27 1538.73 Q1257.63 1536.5 1252.82 1536.5 Q1249.77 1536.5 1246.87 1537.23 Q1243.97 1537.97 1241.3 1539.43 L1241.3 1534.02 Q1244.51 1532.78 1247.54 1532.17 Q1250.56 1531.54 1253.43 1531.54 Q1261.16 1531.54 1264.98 1535.55 Q1268.8 1539.56 1268.8 1547.71 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1286.65 1522.27 L1286.65 1532.4 L1298.72 1532.4 L1298.72 1536.95 L1286.65 1536.95 L1286.65 1556.3 Q1286.65 1560.66 1287.83 1561.9 Q1289.04 1563.14 1292.7 1563.14 L1298.72 1563.14 L1298.72 1568.04 L1292.7 1568.04 Q1285.92 1568.04 1283.34 1565.53 Q1280.77 1562.98 1280.77 1556.3 L1280.77 1536.95 L1276.47 1536.95 L1276.47 1532.4 L1280.77 1532.4 L1280.77 1522.27 L1286.65 1522.27 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1306.42 1532.4 L1312.28 1532.4 L1312.28 1568.04 L1306.42 1568.04 L1306.42 1532.4 M1306.42 1518.52 L1312.28 1518.52 L1312.28 1525.93 L1306.42 1525.93 L1306.42 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1338.34 1536.5 Q1333.63 1536.5 1330.9 1540.19 Q1328.16 1543.85 1328.16 1550.25 Q1328.16 1556.65 1330.86 1560.34 Q1333.6 1564 1338.34 1564 Q1343.02 1564 1345.76 1560.31 Q1348.5 1556.62 1348.5 1550.25 Q1348.5 1543.92 1345.76 1540.23 Q1343.02 1536.5 1338.34 1536.5 M1338.34 1531.54 Q1345.98 1531.54 1350.34 1536.5 Q1354.7 1541.47 1354.7 1550.25 Q1354.7 1559 1350.34 1564 Q1345.98 1568.97 1338.34 1568.97 Q1330.67 1568.97 1326.31 1564 Q1321.98 1559 1321.98 1550.25 Q1321.98 1541.47 1326.31 1536.5 Q1330.67 1531.54 1338.34 1531.54 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1394.04 1546.53 L1394.04 1568.04 L1388.19 1568.04 L1388.19 1546.72 Q1388.19 1541.66 1386.21 1539.14 Q1384.24 1536.63 1380.29 1536.63 Q1375.55 1536.63 1372.81 1539.65 Q1370.08 1542.68 1370.08 1547.9 L1370.08 1568.04 L1364.19 1568.04 L1364.19 1532.4 L1370.08 1532.4 L1370.08 1537.93 Q1372.18 1534.72 1375.01 1533.13 Q1377.88 1531.54 1381.6 1531.54 Q1387.74 1531.54 1390.89 1535.36 Q1394.04 1539.14 1394.04 1546.53 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1456.08 1546.53 L1456.08 1568.04 L1450.22 1568.04 L1450.22 1546.72 Q1450.22 1541.66 1448.25 1539.14 Q1446.27 1536.63 1442.33 1536.63 Q1437.59 1536.63 1434.85 1539.65 Q1432.11 1542.68 1432.11 1547.9 L1432.11 1568.04 L1426.22 1568.04 L1426.22 1532.4 L1432.11 1532.4 L1432.11 1537.93 Q1434.21 1534.72 1437.04 1533.13 Q1439.91 1531.54 1443.63 1531.54 Q1449.78 1531.54 1452.93 1535.36 Q1456.08 1539.14 1456.08 1546.53 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1467.15 1553.98 L1467.15 1532.4 L1473.01 1532.4 L1473.01 1553.75 Q1473.01 1558.81 1474.98 1561.36 Q1476.96 1563.87 1480.9 1563.87 Q1485.65 1563.87 1488.38 1560.85 Q1491.15 1557.83 1491.15 1552.61 L1491.15 1532.4 L1497.01 1532.4 L1497.01 1568.04 L1491.15 1568.04 L1491.15 1562.57 Q1489.02 1565.82 1486.19 1567.41 Q1483.39 1568.97 1479.66 1568.97 Q1473.52 1568.97 1470.34 1565.15 Q1467.15 1561.33 1467.15 1553.98 M1481.89 1531.54 L1481.89 1531.54 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1536.83 1539.24 Q1539.02 1535.29 1542.08 1533.41 Q1545.13 1531.54 1549.27 1531.54 Q1554.84 1531.54 1557.87 1535.45 Q1560.89 1539.33 1560.89 1546.53 L1560.89 1568.04 L1555 1568.04 L1555 1546.72 Q1555 1541.59 1553.19 1539.11 Q1551.37 1536.63 1547.65 1536.63 Q1543.1 1536.63 1540.46 1539.65 Q1537.81 1542.68 1537.81 1547.9 L1537.81 1568.04 L1531.93 1568.04 L1531.93 1546.72 Q1531.93 1541.56 1530.11 1539.11 Q1528.3 1536.63 1524.51 1536.63 Q1520.02 1536.63 1517.38 1539.68 Q1514.74 1542.71 1514.74 1547.9 L1514.74 1568.04 L1508.85 1568.04 L1508.85 1532.4 L1514.74 1532.4 L1514.74 1537.93 Q1516.74 1534.66 1519.54 1533.1 Q1522.34 1531.54 1526.2 1531.54 Q1530.08 1531.54 1532.78 1533.51 Q1535.52 1535.48 1536.83 1539.24 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1598.16 1550.25 Q1598.16 1543.79 1595.49 1540.13 Q1592.85 1536.44 1588.2 1536.44 Q1583.55 1536.44 1580.88 1540.13 Q1578.24 1543.79 1578.24 1550.25 Q1578.24 1556.71 1580.88 1560.4 Q1583.55 1564.07 1588.2 1564.07 Q1592.85 1564.07 1595.49 1560.4 Q1598.16 1556.71 1598.16 1550.25 M1578.24 1537.81 Q1580.08 1534.62 1582.88 1533.1 Q1585.72 1531.54 1589.63 1531.54 Q1596.12 1531.54 1600.17 1536.69 Q1604.24 1541.85 1604.24 1550.25 Q1604.24 1558.65 1600.17 1563.81 Q1596.12 1568.97 1589.63 1568.97 Q1585.72 1568.97 1582.88 1567.44 Q1580.08 1565.88 1578.24 1562.7 L1578.24 1568.04 L1572.35 1568.04 L1572.35 1518.52 L1578.24 1518.52 L1578.24 1537.81 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1644.44 1548.76 L1644.44 1551.62 L1617.51 1551.62 Q1617.89 1557.67 1621.14 1560.85 Q1624.42 1564 1630.24 1564 Q1633.62 1564 1636.77 1563.17 Q1639.95 1562.35 1643.07 1560.69 L1643.07 1566.23 Q1639.92 1567.57 1636.61 1568.27 Q1633.3 1568.97 1629.89 1568.97 Q1621.36 1568.97 1616.37 1564 Q1611.4 1559.04 1611.4 1550.57 Q1611.4 1541.82 1616.11 1536.69 Q1620.85 1531.54 1628.88 1531.54 Q1636.07 1531.54 1640.24 1536.18 Q1644.44 1540.8 1644.44 1548.76 M1638.58 1547.04 Q1638.52 1542.23 1635.88 1539.37 Q1633.27 1536.5 1628.94 1536.5 Q1624.04 1536.5 1621.08 1539.27 Q1618.15 1542.04 1617.7 1547.07 L1638.58 1547.04 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1674.71 1537.87 Q1673.72 1537.3 1672.54 1537.04 Q1671.4 1536.76 1670 1536.76 Q1665.03 1536.76 1662.36 1540 Q1659.72 1543.22 1659.72 1549.27 L1659.72 1568.04 L1653.83 1568.04 L1653.83 1532.4 L1659.72 1532.4 L1659.72 1537.93 Q1661.56 1534.69 1664.52 1533.13 Q1667.48 1531.54 1671.72 1531.54 Q1672.32 1531.54 1673.05 1531.63 Q1673.79 1531.7 1674.68 1531.85 L1674.71 1537.87 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1701.35 1518.52 L1707.24 1518.52 L1707.24 1547.77 L1724.71 1532.4 L1732.19 1532.4 L1713.28 1549.07 L1732.99 1568.04 L1725.35 1568.04 L1707.24 1550.63 L1707.24 1568.04 L1701.35 1568.04 L1701.35 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,1423.18 2352.76,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,1079.2 2352.76,1079.2 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,735.212 2352.76,735.212 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,391.228 2352.76,391.228 \"/>\n",
       "<polyline clip-path=\"url(#clip522)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,47.2441 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 252.764,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 271.662,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1079.2 271.662,1079.2 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,735.212 271.662,735.212 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,391.228 271.662,391.228 \"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,47.2441 271.662,47.2441 \"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M114.931 1442.97 L122.57 1442.97 L122.57 1416.61 L114.26 1418.27 L114.26 1414.01 L122.524 1412.35 L127.2 1412.35 L127.2 1442.97 L134.839 1442.97 L134.839 1446.91 L114.931 1446.91 L114.931 1442.97 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M154.283 1415.43 Q150.672 1415.43 148.843 1418.99 Q147.038 1422.53 147.038 1429.66 Q147.038 1436.77 148.843 1440.33 Q150.672 1443.88 154.283 1443.88 Q157.917 1443.88 159.723 1440.33 Q161.552 1436.77 161.552 1429.66 Q161.552 1422.53 159.723 1418.99 Q157.917 1415.43 154.283 1415.43 M154.283 1411.72 Q160.093 1411.72 163.149 1416.33 Q166.227 1420.91 166.227 1429.66 Q166.227 1438.39 163.149 1443 Q160.093 1447.58 154.283 1447.58 Q148.473 1447.58 145.394 1443 Q142.339 1438.39 142.339 1429.66 Q142.339 1420.91 145.394 1416.33 Q148.473 1411.72 154.283 1411.72 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M166.227 1405.82 L190.339 1405.82 L190.339 1409.02 L166.227 1409.02 L166.227 1405.82 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M208.978 1394.73 L199.386 1409.72 L208.978 1409.72 L208.978 1394.73 M207.981 1391.42 L212.758 1391.42 L212.758 1409.72 L216.764 1409.72 L216.764 1412.88 L212.758 1412.88 L212.758 1419.5 L208.978 1419.5 L208.978 1412.88 L196.301 1412.88 L196.301 1409.21 L207.981 1391.42 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M115.853 1098.99 L123.492 1098.99 L123.492 1072.62 L115.182 1074.29 L115.182 1070.03 L123.446 1068.36 L128.121 1068.36 L128.121 1098.99 L135.76 1098.99 L135.76 1102.92 L115.853 1102.92 L115.853 1098.99 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M155.205 1071.44 Q151.594 1071.44 149.765 1075.01 Q147.959 1078.55 147.959 1085.68 Q147.959 1092.78 149.765 1096.35 Q151.594 1099.89 155.205 1099.89 Q158.839 1099.89 160.644 1096.35 Q162.473 1092.78 162.473 1085.68 Q162.473 1078.55 160.644 1075.01 Q158.839 1071.44 155.205 1071.44 M155.205 1067.74 Q161.015 1067.74 164.07 1072.34 Q167.149 1076.93 167.149 1085.68 Q167.149 1094.41 164.07 1099.01 Q161.015 1103.59 155.205 1103.59 Q149.395 1103.59 146.316 1099.01 Q143.26 1094.41 143.26 1085.68 Q143.26 1076.93 146.316 1072.34 Q149.395 1067.74 155.205 1067.74 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M167.149 1061.84 L191.261 1061.84 L191.261 1065.04 L167.149 1065.04 L167.149 1061.84 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M210.971 1060.37 Q213.698 1060.96 215.222 1062.8 Q216.764 1064.64 216.764 1067.35 Q216.764 1071.51 213.905 1073.78 Q211.046 1076.06 205.78 1076.06 Q204.012 1076.06 202.132 1075.7 Q200.27 1075.36 198.276 1074.67 L198.276 1071 Q199.856 1071.92 201.737 1072.39 Q203.617 1072.86 205.667 1072.86 Q209.241 1072.86 211.103 1071.45 Q212.984 1070.04 212.984 1067.35 Q212.984 1064.87 211.234 1063.48 Q209.504 1062.07 206.401 1062.07 L203.128 1062.07 L203.128 1058.94 L206.551 1058.94 Q209.354 1058.94 210.84 1057.83 Q212.325 1056.71 212.325 1054.6 Q212.325 1052.44 210.783 1051.29 Q209.26 1050.12 206.401 1050.12 Q204.84 1050.12 203.053 1050.46 Q201.266 1050.8 199.122 1051.51 L199.122 1048.13 Q201.285 1047.53 203.166 1047.23 Q205.066 1046.93 206.739 1046.93 Q211.065 1046.93 213.585 1048.9 Q216.106 1050.86 216.106 1054.2 Q216.106 1056.54 214.77 1058.15 Q213.435 1059.75 210.971 1060.37 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M116.624 755.004 L124.263 755.004 L124.263 728.639 L115.953 730.305 L115.953 726.046 L124.217 724.38 L128.893 724.38 L128.893 755.004 L136.531 755.004 L136.531 758.94 L116.624 758.94 L116.624 755.004 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M155.976 727.458 Q152.365 727.458 150.536 731.023 Q148.73 734.565 148.73 741.694 Q148.73 748.801 150.536 752.366 Q152.365 755.907 155.976 755.907 Q159.61 755.907 161.416 752.366 Q163.244 748.801 163.244 741.694 Q163.244 734.565 161.416 731.023 Q159.61 727.458 155.976 727.458 M155.976 723.755 Q161.786 723.755 164.841 728.361 Q167.92 732.944 167.92 741.694 Q167.92 750.421 164.841 755.028 Q161.786 759.611 155.976 759.611 Q150.166 759.611 147.087 755.028 Q144.031 750.421 144.031 741.694 Q144.031 732.944 147.087 728.361 Q150.166 723.755 155.976 723.755 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M167.92 717.856 L192.032 717.856 L192.032 721.053 L167.92 721.053 L167.92 717.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M203.504 728.332 L216.764 728.332 L216.764 731.529 L198.934 731.529 L198.934 728.332 Q201.097 726.094 204.821 722.332 Q208.564 718.552 209.523 717.461 Q211.347 715.411 212.062 714 Q212.796 712.571 212.796 711.198 Q212.796 708.96 211.216 707.549 Q209.655 706.139 207.134 706.139 Q205.348 706.139 203.354 706.759 Q201.379 707.38 199.122 708.64 L199.122 704.803 Q201.417 703.882 203.41 703.412 Q205.404 702.941 207.059 702.941 Q211.423 702.941 214.018 705.123 Q216.613 707.305 216.613 710.953 Q216.613 712.684 215.955 714.245 Q215.316 715.787 213.604 717.894 Q213.134 718.439 210.614 721.053 Q208.094 723.649 203.504 728.332 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M116.323 411.02 L123.962 411.02 L123.962 384.655 L115.652 386.322 L115.652 382.062 L123.916 380.396 L128.592 380.396 L128.592 411.02 L136.231 411.02 L136.231 414.956 L116.323 414.956 L116.323 411.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M155.675 383.474 Q152.064 383.474 150.235 387.039 Q148.43 390.581 148.43 397.71 Q148.43 404.817 150.235 408.382 Q152.064 411.923 155.675 411.923 Q159.309 411.923 161.115 408.382 Q162.943 404.817 162.943 397.71 Q162.943 390.581 161.115 387.039 Q159.309 383.474 155.675 383.474 M155.675 379.771 Q161.485 379.771 164.541 384.377 Q167.619 388.96 167.619 397.71 Q167.619 406.437 164.541 411.044 Q161.485 415.627 155.675 415.627 Q149.865 415.627 146.786 411.044 Q143.73 406.437 143.73 397.71 Q143.73 388.96 146.786 384.377 Q149.865 379.771 155.675 379.771 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M167.619 373.872 L191.731 373.872 L191.731 377.069 L167.619 377.069 L167.619 373.872 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M200.589 384.348 L206.796 384.348 L206.796 362.926 L200.044 364.28 L200.044 360.819 L206.758 359.465 L210.557 359.465 L210.557 384.348 L216.764 384.348 L216.764 387.545 L200.589 387.545 L200.589 384.348 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M146.058 67.0365 L153.697 67.0365 L153.697 40.6709 L145.387 42.3376 L145.387 38.0784 L153.651 36.4117 L158.327 36.4117 L158.327 67.0365 L165.966 67.0365 L165.966 70.9717 L146.058 70.9717 L146.058 67.0365 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M185.41 39.4904 Q181.799 39.4904 179.97 43.0552 Q178.165 46.5968 178.165 53.7264 Q178.165 60.8329 179.97 64.3977 Q181.799 67.9393 185.41 67.9393 Q189.044 67.9393 190.85 64.3977 Q192.678 60.8329 192.678 53.7264 Q192.678 46.5968 190.85 43.0552 Q189.044 39.4904 185.41 39.4904 M185.41 35.7867 Q191.22 35.7867 194.276 40.3932 Q197.354 44.9765 197.354 53.7264 Q197.354 62.4532 194.276 67.0597 Q191.22 71.643 185.41 71.643 Q179.6 71.643 176.521 67.0597 Q173.466 62.4532 173.466 53.7264 Q173.466 44.9765 176.521 40.3932 Q179.6 35.7867 185.41 35.7867 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M207.059 17.9827 Q204.125 17.9827 202.639 20.8791 Q201.172 23.7567 201.172 29.5495 Q201.172 35.3235 202.639 38.2199 Q204.125 41.0975 207.059 41.0975 Q210.012 41.0975 211.479 38.2199 Q212.965 35.3235 212.965 29.5495 Q212.965 23.7567 211.479 20.8791 Q210.012 17.9827 207.059 17.9827 M207.059 14.9735 Q211.78 14.9735 214.263 18.7162 Q216.764 22.4402 216.764 29.5495 Q216.764 36.64 214.263 40.3828 Q211.78 44.1067 207.059 44.1067 Q202.338 44.1067 199.837 40.3828 Q197.354 36.64 197.354 29.5495 Q197.354 22.4402 199.837 18.7162 Q202.338 14.9735 207.059 14.9735 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M57.2247 951.996 L44.4614 951.996 L44.4614 962.5 L39.1779 962.5 L39.1779 945.63 L59.58 945.63 Q62.2218 949.354 63.5904 953.842 Q64.9272 958.33 64.9272 963.423 Q64.9272 974.563 58.4342 980.865 Q51.9093 987.135 40.2919 987.135 Q28.6427 987.135 22.1496 980.865 Q15.6248 974.563 15.6248 963.423 Q15.6248 958.776 16.7706 954.606 Q17.9164 950.405 20.1444 946.872 L26.9876 946.872 Q23.9639 950.437 22.4361 954.447 Q20.9083 958.457 20.9083 962.881 Q20.9083 971.602 25.7781 975.995 Q30.6479 980.355 40.2919 980.355 Q49.9041 980.355 54.7739 975.995 Q59.6436 971.602 59.6436 962.881 Q59.6436 959.476 59.0707 956.802 Q58.466 954.129 57.2247 951.996 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M16.4842 933.886 L16.4842 924.305 L48.8219 912.179 L16.4842 899.988 L16.4842 890.408 L64.0042 890.408 L64.0042 896.678 L22.277 896.678 L54.8694 908.932 L54.8694 915.393 L22.277 927.647 L64.0042 927.647 L64.0042 933.886 L16.4842 933.886 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M41.7242 855.11 Q42.4244 853.041 44.7161 851.1 Q47.0077 849.126 51.0181 847.153 L64.0042 840.628 L64.0042 847.535 L51.8138 853.614 Q47.0395 855.969 45.48 858.197 Q43.9204 860.394 43.9204 864.213 L43.9204 871.215 L64.0042 871.215 L64.0042 877.645 L16.4842 877.645 L16.4842 863.131 Q16.4842 854.983 19.8898 850.972 Q23.2955 846.962 30.1704 846.962 Q34.6582 846.962 37.6183 849.063 Q40.5784 851.131 41.7242 855.11 M21.7677 871.215 L38.6368 871.215 L38.6368 863.131 Q38.6368 858.484 36.5043 856.129 Q34.34 853.741 30.1704 853.741 Q26.0009 853.741 23.9002 856.129 Q21.7677 858.484 21.7677 863.131 L21.7677 871.215 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M16.4842 832.353 L16.4842 802.307 L21.895 802.307 L21.895 825.923 L35.9632 825.923 L35.9632 803.293 L41.3741 803.293 L41.3741 825.923 L58.5933 825.923 L58.5933 801.734 L64.0042 801.734 L64.0042 832.353 L16.4842 832.353 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M18.0438 762.68 L24.314 762.68 Q22.5634 766.34 21.704 769.587 Q20.8447 772.833 20.8447 775.857 Q20.8447 781.109 22.8817 783.973 Q24.9187 786.806 28.6745 786.806 Q31.8255 786.806 33.4488 784.928 Q35.0402 783.018 36.0269 777.735 L36.8226 773.852 Q38.1912 766.659 41.6605 763.253 Q45.098 759.815 50.8908 759.815 Q57.7976 759.815 61.3624 764.462 Q64.9272 769.078 64.9272 778.021 Q64.9272 781.395 64.1633 785.215 Q63.3994 789.002 61.9035 793.076 L55.2831 793.076 Q57.4793 789.161 58.5933 785.406 Q59.7073 781.65 59.7073 778.021 Q59.7073 772.515 57.543 769.523 Q55.3786 766.531 51.3682 766.531 Q47.8671 766.531 45.8937 768.696 Q43.9204 770.828 42.9337 775.73 L42.1698 779.645 Q40.7375 786.838 37.682 790.053 Q34.6264 793.267 29.1837 793.267 Q22.8817 793.267 19.2532 788.843 Q15.6248 784.387 15.6248 776.589 Q15.6248 773.247 16.2295 769.778 Q16.8343 766.308 18.0438 762.68 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M33.8307 708.667 Q33.2578 709.654 33.0032 710.831 Q32.7167 711.977 32.7167 713.378 Q32.7167 718.343 35.9632 721.016 Q39.1779 723.658 45.2253 723.658 L64.0042 723.658 L64.0042 729.546 L28.3562 729.546 L28.3562 723.658 L33.8944 723.658 Q30.6479 721.812 29.0883 718.852 Q27.4968 715.892 27.4968 711.659 Q27.4968 711.054 27.5923 710.322 Q27.656 709.59 27.8151 708.699 L33.8307 708.667 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M44.7161 673.465 L47.5806 673.465 L47.5806 700.392 Q53.6281 700.01 56.8109 696.763 Q59.9619 693.485 59.9619 687.66 Q59.9619 684.286 59.1344 681.135 Q58.3069 677.952 56.6518 674.833 L62.1899 674.833 Q63.5267 677.984 64.227 681.294 Q64.9272 684.605 64.9272 688.01 Q64.9272 696.54 59.9619 701.537 Q54.9967 706.503 46.5303 706.503 Q37.7774 706.503 32.6531 701.792 Q27.4968 697.05 27.4968 689.029 Q27.4968 681.836 32.1438 677.666 Q36.7589 673.465 44.7161 673.465 M42.9973 679.321 Q38.1912 679.385 35.3266 682.026 Q32.4621 684.636 32.4621 688.965 Q32.4621 693.867 35.2312 696.827 Q38.0002 699.755 43.0292 700.201 L42.9973 679.321 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M29.4065 641.127 L34.9447 641.127 Q33.6716 643.609 33.035 646.283 Q32.3984 648.957 32.3984 651.821 Q32.3984 656.182 33.7352 658.378 Q35.072 660.542 37.7456 660.542 Q39.7826 660.542 40.9603 658.983 Q42.1061 657.423 43.1565 652.712 L43.6021 650.707 Q44.9389 644.469 47.3897 641.859 Q49.8086 639.217 54.1691 639.217 Q59.1344 639.217 62.0308 643.164 Q64.9272 647.079 64.9272 653.954 Q64.9272 656.818 64.3543 659.937 Q63.8132 663.025 62.6992 666.462 L56.6518 666.462 Q58.3387 663.216 59.198 660.065 Q60.0256 656.914 60.0256 653.826 Q60.0256 649.689 58.6251 647.461 Q57.1929 645.233 54.6147 645.233 Q52.2276 645.233 50.9545 646.856 Q49.6813 648.447 48.5037 653.89 L48.0262 655.927 Q46.8804 661.37 44.5251 663.789 Q42.138 666.208 38.0002 666.208 Q32.9713 666.208 30.2341 662.643 Q27.4968 659.078 27.4968 652.521 Q27.4968 649.275 27.9743 646.41 Q28.4517 643.546 29.4065 641.127 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M28.3562 629.891 L28.3562 624.035 L64.0042 624.035 L64.0042 629.891 L28.3562 629.891 M14.479 629.891 L14.479 624.035 L21.895 624.035 L21.895 629.891 L14.479 629.891 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M33.7671 588.323 L14.479 588.323 L14.479 582.467 L64.0042 582.467 L64.0042 588.323 L58.657 588.323 Q61.8398 590.169 63.3994 593.002 Q64.9272 595.803 64.9272 599.75 Q64.9272 606.211 59.771 610.285 Q54.6147 614.327 46.212 614.327 Q37.8093 614.327 32.6531 610.285 Q27.4968 606.211 27.4968 599.75 Q27.4968 595.803 29.0564 593.002 Q30.5842 590.169 33.7671 588.323 M46.212 608.28 Q52.6732 608.28 56.3653 605.638 Q60.0256 602.964 60.0256 598.317 Q60.0256 593.67 56.3653 590.997 Q52.6732 588.323 46.212 588.323 Q39.7508 588.323 36.0905 590.997 Q32.3984 593.67 32.3984 598.317 Q32.3984 602.964 36.0905 605.638 Q39.7508 608.28 46.212 608.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M49.9359 571.009 L28.3562 571.009 L28.3562 565.152 L49.7131 565.152 Q54.7739 565.152 57.3202 563.179 Q59.8346 561.205 59.8346 557.259 Q59.8346 552.516 56.8109 549.779 Q53.7872 547.01 48.5673 547.01 L28.3562 547.01 L28.3562 541.153 L64.0042 541.153 L64.0042 547.01 L58.5296 547.01 Q61.7762 549.142 63.3676 551.975 Q64.9272 554.776 64.9272 558.5 Q64.9272 564.643 61.1078 567.826 Q57.2883 571.009 49.9359 571.009 M27.4968 556.272 L27.4968 556.272 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M46.0847 512.89 Q46.0847 519.987 47.7079 522.725 Q49.3312 525.462 53.2461 525.462 Q56.3653 525.462 58.2114 523.425 Q60.0256 521.356 60.0256 517.823 Q60.0256 512.953 56.5881 510.025 Q53.1188 507.065 47.3897 507.065 L46.0847 507.065 L46.0847 512.89 M43.6657 501.209 L64.0042 501.209 L64.0042 507.065 L58.5933 507.065 Q61.8398 509.07 63.3994 512.062 Q64.9272 515.054 64.9272 519.383 Q64.9272 524.857 61.8716 528.104 Q58.7843 531.318 53.6281 531.318 Q47.6125 531.318 44.5569 527.308 Q41.5014 523.266 41.5014 515.277 L41.5014 507.065 L40.9285 507.065 Q36.8862 507.065 34.6901 509.739 Q32.4621 512.38 32.4621 517.187 Q32.4621 520.242 33.1941 523.138 Q33.9262 526.035 35.3903 528.708 L29.9795 528.708 Q28.7381 525.494 28.1334 522.47 Q27.4968 519.446 27.4968 516.582 Q27.4968 508.847 31.5072 505.028 Q35.5176 501.209 43.6657 501.209 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M14.479 489.146 L14.479 483.289 L64.0042 483.289 L64.0042 489.146 L14.479 489.146 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip522)\" cx=\"335.117\" cy=\"116.389\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"376.293\" cy=\"116.924\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"417.469\" cy=\"143.499\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"458.646\" cy=\"143.679\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"499.822\" cy=\"149.128\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"540.998\" cy=\"149.356\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"582.174\" cy=\"154.255\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"623.351\" cy=\"167.215\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"664.527\" cy=\"167.216\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"705.703\" cy=\"186.244\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"746.88\" cy=\"196.951\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"788.056\" cy=\"204.858\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"829.232\" cy=\"216.364\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"870.409\" cy=\"221.894\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"911.585\" cy=\"230.039\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"952.761\" cy=\"234.107\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"993.938\" cy=\"234.398\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1035.11\" cy=\"235.741\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1076.29\" cy=\"240.479\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1117.47\" cy=\"283.312\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1158.64\" cy=\"384.278\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1199.82\" cy=\"455.494\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1241\" cy=\"600.716\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1282.17\" cy=\"677.636\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1323.35\" cy=\"708.255\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1364.52\" cy=\"728.944\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1405.7\" cy=\"728.953\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1446.88\" cy=\"730.921\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1488.05\" cy=\"745.031\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1529.23\" cy=\"767.17\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1570.41\" cy=\"785.498\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1611.58\" cy=\"814.896\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1652.76\" cy=\"837.31\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1693.93\" cy=\"837.329\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1735.11\" cy=\"837.904\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1776.29\" cy=\"868.354\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1817.46\" cy=\"927.723\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1858.64\" cy=\"1014.62\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1899.82\" cy=\"1054.87\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1940.99\" cy=\"1077.96\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"1982.17\" cy=\"1113.9\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"2023.35\" cy=\"1142.12\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"2064.52\" cy=\"1142.23\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"2105.7\" cy=\"1142.97\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"2146.87\" cy=\"1223.16\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip522)\" cx=\"2188.05\" cy=\"1352.43\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M351.117 134.826 L319.117 134.826 L335.117 166.826 L351.117 134.826 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M392.293 134.828 L360.293 134.828 L376.293 166.828 L392.293 134.828 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M433.469 176.437 L401.469 176.437 L417.469 208.437 L433.469 176.437 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M474.646 203.376 L442.646 203.376 L458.646 235.376 L474.646 203.376 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M515.822 207.452 L483.822 207.452 L499.822 239.452 L515.822 207.452 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M556.998 208.02 L524.998 208.02 L540.998 240.02 L556.998 208.02 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M598.174 210.218 L566.174 210.218 L582.174 242.218 L598.174 210.218 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M639.351 211.679 L607.351 211.679 L623.351 243.679 L639.351 211.679 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M680.527 212.827 L648.527 212.827 L664.527 244.827 L680.527 212.827 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M721.703 214.554 L689.703 214.554 L705.703 246.554 L721.703 214.554 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M762.88 214.776 L730.88 214.776 L746.88 246.776 L762.88 214.776 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M804.056 220.876 L772.056 220.876 L788.056 252.876 L804.056 220.876 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M845.232 236.872 L813.232 236.872 L829.232 268.872 L845.232 236.872 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M886.409 286.966 L854.409 286.966 L870.409 318.966 L886.409 286.966 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M927.585 486.098 L895.585 486.098 L911.585 518.098 L927.585 486.098 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M968.761 650.756 L936.761 650.756 L952.761 682.756 L968.761 650.756 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1009.94 794.271 L977.938 794.271 L993.938 826.271 L1009.94 794.271 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1051.11 970.79 L1019.11 970.79 L1035.11 1002.79 L1051.11 970.79 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1092.29 1012.29 L1060.29 1012.29 L1076.29 1044.29 L1092.29 1012.29 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1133.47 1041.15 L1101.47 1041.15 L1117.47 1073.15 L1133.47 1041.15 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1174.64 1059.66 L1142.64 1059.66 L1158.64 1091.66 L1174.64 1059.66 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1215.82 1070.23 L1183.82 1070.23 L1199.82 1102.23 L1215.82 1070.23 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1257 1097.06 L1225 1097.06 L1241 1129.06 L1257 1097.06 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1298.17 1201.1 L1266.17 1201.1 L1282.17 1233.1 L1298.17 1201.1 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M1339.35 1387.81 L1307.35 1387.81 L1323.35 1419.81 L1339.35 1387.81 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M319.117 119.203 L319.117 151.203 L351.117 151.203 L351.117 119.203 L319.117 119.203 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M360.293 119.919 L360.293 151.919 L392.293 151.919 L392.293 119.919 L360.293 119.919 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M401.469 233.6 L401.469 265.6 L433.469 265.6 L433.469 233.6 L401.469 233.6 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M442.646 321.247 L442.646 353.247 L474.646 353.247 L474.646 321.247 L442.646 321.247 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M483.822 322.046 L483.822 354.046 L515.822 354.046 L515.822 322.046 L483.822 322.046 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M524.998 331.26 L524.998 363.26 L556.998 363.26 L556.998 331.26 L524.998 331.26 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M566.174 371.373 L566.174 403.373 L598.174 403.373 L598.174 371.373 L566.174 371.373 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M607.351 376.444 L607.351 408.444 L639.351 408.444 L639.351 376.444 L607.351 376.444 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M648.527 534.08 L648.527 566.08 L680.527 566.08 L680.527 534.08 L648.527 534.08 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M689.703 768.001 L689.703 800.001 L721.703 800.001 L721.703 768.001 L689.703 768.001 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M730.88 902.259 L730.88 934.259 L762.88 934.259 L762.88 902.259 L730.88 902.259 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M772.056 1151.95 L772.056 1183.95 L804.056 1183.95 L804.056 1151.95 L772.056 1151.95 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip522)\" d=\"M813.232 1322.93 L813.232 1354.93 L845.232 1354.93 L845.232 1322.93 L813.232 1322.93 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M1684.98 300.469 L2282.76 300.469 L2282.76 93.1086 L1684.98 93.1086  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip520)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1684.98,300.469 2282.76,300.469 2282.76,93.1086 1684.98,93.1086 1684.98,300.469 \"/>\n",
       "<circle clip-path=\"url(#clip520)\" cx=\"1778.31\" cy=\"144.949\" r=\"20.48\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M1893.36 146.581 L1893.36 162.229 L1889.1 162.229 L1889.1 146.719 Q1889.1 143.039 1887.67 141.21 Q1886.23 139.382 1883.36 139.382 Q1879.91 139.382 1877.92 141.581 Q1875.93 143.78 1875.93 147.576 L1875.93 162.229 L1871.65 162.229 L1871.65 136.303 L1875.93 136.303 L1875.93 140.331 Q1877.46 137.993 1879.52 136.835 Q1881.6 135.678 1884.31 135.678 Q1888.78 135.678 1891.07 138.456 Q1893.36 141.21 1893.36 146.581 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1902.41 140.701 L1932.09 140.701 L1932.09 144.59 L1902.41 144.59 L1902.41 140.701 M1902.41 150.145 L1932.09 150.145 L1932.09 154.081 L1902.41 154.081 L1902.41 150.145 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1952.18 130.747 Q1948.57 130.747 1946.74 134.312 Q1944.93 137.854 1944.93 144.983 Q1944.93 152.09 1946.74 155.655 Q1948.57 159.196 1952.18 159.196 Q1955.81 159.196 1957.62 155.655 Q1959.45 152.09 1959.45 144.983 Q1959.45 137.854 1957.62 134.312 Q1955.81 130.747 1952.18 130.747 M1952.18 127.044 Q1957.99 127.044 1961.04 131.65 Q1964.12 136.233 1964.12 144.983 Q1964.12 153.71 1961.04 158.317 Q1957.99 162.9 1952.18 162.9 Q1946.37 162.9 1943.29 158.317 Q1940.23 153.71 1940.23 144.983 Q1940.23 136.233 1943.29 131.65 Q1946.37 127.044 1952.18 127.044 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2003.34 137.067 L2003.34 141.094 Q2001.53 140.169 1999.59 139.706 Q1997.64 139.243 1995.56 139.243 Q1992.39 139.243 1990.79 140.215 Q1989.22 141.187 1989.22 143.131 Q1989.22 144.613 1990.35 145.469 Q1991.48 146.303 1994.91 147.067 L1996.37 147.391 Q2000.91 148.363 2002.8 150.145 Q2004.73 151.905 2004.73 155.076 Q2004.73 158.687 2001.85 160.793 Q1999.01 162.9 1994.01 162.9 Q1991.92 162.9 1989.66 162.483 Q1987.41 162.09 1984.91 161.28 L1984.91 156.881 Q1987.27 158.108 1989.56 158.733 Q1991.85 159.335 1994.1 159.335 Q1997.11 159.335 1998.73 158.317 Q2000.35 157.275 2000.35 155.4 Q2000.35 153.664 1999.17 152.738 Q1998.01 151.812 1994.05 150.956 L1992.57 150.608 Q1988.61 149.775 1986.85 148.062 Q1985.1 146.326 1985.1 143.317 Q1985.1 139.659 1987.69 137.669 Q1990.28 135.678 1995.05 135.678 Q1997.41 135.678 1999.49 136.025 Q2001.58 136.372 2003.34 137.067 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2022.29 164.636 Q2020.49 169.266 2018.78 170.678 Q2017.06 172.09 2014.19 172.09 L2010.79 172.09 L2010.79 168.525 L2013.29 168.525 Q2015.05 168.525 2016.02 167.692 Q2016.99 166.858 2018.17 163.756 L2018.94 161.812 L2008.45 136.303 L2012.97 136.303 L2021.07 156.581 L2029.17 136.303 L2033.68 136.303 L2022.29 164.636 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2059.75 141.28 Q2061.35 138.409 2063.57 137.044 Q2065.79 135.678 2068.8 135.678 Q2072.85 135.678 2075.05 138.525 Q2077.25 141.349 2077.25 146.581 L2077.25 162.229 L2072.97 162.229 L2072.97 146.719 Q2072.97 142.993 2071.65 141.187 Q2070.33 139.382 2067.62 139.382 Q2064.31 139.382 2062.39 141.581 Q2060.47 143.78 2060.47 147.576 L2060.47 162.229 L2056.18 162.229 L2056.18 146.719 Q2056.18 142.969 2054.86 141.187 Q2053.54 139.382 2050.79 139.382 Q2047.53 139.382 2045.6 141.604 Q2043.68 143.803 2043.68 147.576 L2043.68 162.229 L2039.4 162.229 L2039.4 136.303 L2043.68 136.303 L2043.68 140.331 Q2045.14 137.946 2047.18 136.812 Q2049.22 135.678 2052.02 135.678 Q2054.84 135.678 2056.81 137.113 Q2058.8 138.548 2059.75 141.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2105.93 141.28 Q2107.53 138.409 2109.75 137.044 Q2111.97 135.678 2114.98 135.678 Q2119.03 135.678 2121.23 138.525 Q2123.43 141.349 2123.43 146.581 L2123.43 162.229 L2119.15 162.229 L2119.15 146.719 Q2119.15 142.993 2117.83 141.187 Q2116.51 139.382 2113.8 139.382 Q2110.49 139.382 2108.57 141.581 Q2106.65 143.78 2106.65 147.576 L2106.65 162.229 L2102.36 162.229 L2102.36 146.719 Q2102.36 142.969 2101.04 141.187 Q2099.72 139.382 2096.97 139.382 Q2093.71 139.382 2091.78 141.604 Q2089.86 143.803 2089.86 147.576 L2089.86 162.229 L2085.58 162.229 L2085.58 136.303 L2089.86 136.303 L2089.86 140.331 Q2091.32 137.946 2093.36 136.812 Q2095.4 135.678 2098.2 135.678 Q2101.02 135.678 2102.99 137.113 Q2104.98 138.548 2105.93 141.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2154.1 148.201 L2154.1 150.284 L2134.52 150.284 Q2134.79 154.682 2137.16 156.997 Q2139.54 159.289 2143.78 159.289 Q2146.23 159.289 2148.52 158.687 Q2150.84 158.085 2153.1 156.881 L2153.1 160.909 Q2150.81 161.881 2148.41 162.391 Q2146 162.9 2143.52 162.9 Q2137.32 162.9 2133.68 159.289 Q2130.07 155.678 2130.07 149.52 Q2130.07 143.155 2133.5 139.428 Q2136.95 135.678 2142.78 135.678 Q2148.01 135.678 2151.04 139.057 Q2154.1 142.414 2154.1 148.201 M2149.84 146.951 Q2149.79 143.456 2147.87 141.372 Q2145.97 139.289 2142.83 139.289 Q2139.26 139.289 2137.11 141.303 Q2134.98 143.317 2134.66 146.974 L2149.84 146.951 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2165.3 128.942 L2165.3 136.303 L2174.08 136.303 L2174.08 139.613 L2165.3 139.613 L2165.3 153.687 Q2165.3 156.858 2166.16 157.761 Q2167.04 158.664 2169.7 158.664 L2174.08 158.664 L2174.08 162.229 L2169.7 162.229 Q2164.77 162.229 2162.9 160.4 Q2161.02 158.548 2161.02 153.687 L2161.02 139.613 L2157.9 139.613 L2157.9 136.303 L2161.02 136.303 L2161.02 128.942 L2165.3 128.942 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2194.7 140.284 Q2193.98 139.868 2193.13 139.682 Q2192.29 139.474 2191.28 139.474 Q2187.66 139.474 2185.72 141.835 Q2183.8 144.173 2183.8 148.571 L2183.8 162.229 L2179.52 162.229 L2179.52 136.303 L2183.8 136.303 L2183.8 140.331 Q2185.14 137.969 2187.29 136.835 Q2189.45 135.678 2192.53 135.678 Q2192.96 135.678 2193.5 135.747 Q2194.03 135.794 2194.68 135.909 L2194.7 140.284 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2199.17 136.303 L2203.43 136.303 L2203.43 162.229 L2199.17 162.229 L2199.17 136.303 M2199.17 126.21 L2203.43 126.21 L2203.43 131.604 L2199.17 131.604 L2199.17 126.21 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2234.52 148.201 L2234.52 150.284 L2214.93 150.284 Q2215.21 154.682 2217.57 156.997 Q2219.96 159.289 2224.19 159.289 Q2226.65 159.289 2228.94 158.687 Q2231.25 158.085 2233.52 156.881 L2233.52 160.909 Q2231.23 161.881 2228.82 162.391 Q2226.41 162.9 2223.94 162.9 Q2217.73 162.9 2214.1 159.289 Q2210.49 155.678 2210.49 149.52 Q2210.49 143.155 2213.91 139.428 Q2217.36 135.678 2223.2 135.678 Q2228.43 135.678 2231.46 139.057 Q2234.52 142.414 2234.52 148.201 M2230.26 146.951 Q2230.21 143.456 2228.29 141.372 Q2226.39 139.289 2223.24 139.289 Q2219.68 139.289 2217.53 141.303 Q2215.4 143.317 2215.07 146.974 L2230.26 146.951 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M2258.03 137.067 L2258.03 141.094 Q2256.23 140.169 2254.28 139.706 Q2252.34 139.243 2250.26 139.243 Q2247.09 139.243 2245.49 140.215 Q2243.91 141.187 2243.91 143.131 Q2243.91 144.613 2245.05 145.469 Q2246.18 146.303 2249.61 147.067 L2251.07 147.391 Q2255.6 148.363 2257.5 150.145 Q2259.42 151.905 2259.42 155.076 Q2259.42 158.687 2256.55 160.793 Q2253.71 162.9 2248.71 162.9 Q2246.62 162.9 2244.35 162.483 Q2242.11 162.09 2239.61 161.28 L2239.61 156.881 Q2241.97 158.108 2244.26 158.733 Q2246.55 159.335 2248.8 159.335 Q2251.81 159.335 2253.43 158.317 Q2255.05 157.275 2255.05 155.4 Q2255.05 153.664 2253.87 152.738 Q2252.71 151.812 2248.75 150.956 L2247.27 150.608 Q2243.31 149.775 2241.55 148.062 Q2239.79 146.326 2239.79 143.317 Q2239.79 139.659 2242.39 137.669 Q2244.98 135.678 2249.75 135.678 Q2252.11 135.678 2254.19 136.025 Q2256.27 136.372 2258.03 137.067 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1801.07 174.033 L1755.56 174.033 L1778.31 219.544 L1801.07 174.033 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M1893.36 198.421 L1893.36 214.069 L1889.1 214.069 L1889.1 198.559 Q1889.1 194.879 1887.67 193.05 Q1886.23 191.222 1883.36 191.222 Q1879.91 191.222 1877.92 193.421 Q1875.93 195.62 1875.93 199.416 L1875.93 214.069 L1871.65 214.069 L1871.65 188.143 L1875.93 188.143 L1875.93 192.171 Q1877.46 189.833 1879.52 188.675 Q1881.6 187.518 1884.31 187.518 Q1888.78 187.518 1891.07 190.296 Q1893.36 193.05 1893.36 198.421 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1902.41 192.541 L1932.09 192.541 L1932.09 196.43 L1902.41 196.43 L1902.41 192.541 M1902.41 201.985 L1932.09 201.985 L1932.09 205.921 L1902.41 205.921 L1902.41 201.985 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1942.99 210.133 L1950.63 210.133 L1950.63 183.768 L1942.32 185.435 L1942.32 181.175 L1950.58 179.509 L1955.26 179.509 L1955.26 210.133 L1962.9 210.133 L1962.9 214.069 L1942.99 214.069 L1942.99 210.133 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1755.56 225.873 L1755.56 271.384 L1801.07 271.384 L1801.07 225.873 L1755.56 225.873 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip520)\" d=\"M1893.36 250.261 L1893.36 265.909 L1889.1 265.909 L1889.1 250.399 Q1889.1 246.719 1887.67 244.89 Q1886.23 243.062 1883.36 243.062 Q1879.91 243.062 1877.92 245.261 Q1875.93 247.46 1875.93 251.256 L1875.93 265.909 L1871.65 265.909 L1871.65 239.983 L1875.93 239.983 L1875.93 244.011 Q1877.46 241.673 1879.52 240.515 Q1881.6 239.358 1884.31 239.358 Q1888.78 239.358 1891.07 242.136 Q1893.36 244.89 1893.36 250.261 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1902.41 244.381 L1932.09 244.381 L1932.09 248.27 L1902.41 248.27 L1902.41 244.381 M1902.41 253.825 L1932.09 253.825 L1932.09 257.761 L1902.41 257.761 L1902.41 253.825 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip520)\" d=\"M1946.21 261.973 L1962.53 261.973 L1962.53 265.909 L1940.58 265.909 L1940.58 261.973 Q1943.24 259.219 1947.83 254.589 Q1952.43 249.936 1953.61 248.594 Q1955.86 246.071 1956.74 244.335 Q1957.64 242.575 1957.64 240.886 Q1957.64 238.131 1955.7 236.395 Q1953.78 234.659 1950.67 234.659 Q1948.48 234.659 1946.02 235.423 Q1943.59 236.187 1940.81 237.737 L1940.81 233.015 Q1943.64 231.881 1946.09 231.302 Q1948.54 230.724 1950.58 230.724 Q1955.95 230.724 1959.15 233.409 Q1962.34 236.094 1962.34 240.585 Q1962.34 242.714 1961.53 244.636 Q1960.74 246.534 1958.64 249.126 Q1958.06 249.798 1954.96 253.015 Q1951.86 256.21 1946.21 261.973 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /></svg>\n"
      ],
      "text/html": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip570\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip571\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M252.764 1423.18 L2352.76 1423.18 L2352.76 47.2441 L252.764 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip572\">\n",
       "    <rect x=\"252\" y=\"47\" width=\"2101\" height=\"1377\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"293.94,1423.18 293.94,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"705.703,1423.18 705.703,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1117.47,1423.18 1117.47,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1529.23,1423.18 1529.23,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1940.99,1423.18 1940.99,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2352.76,1423.18 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 2352.76,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"293.94,1423.18 293.94,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"705.703,1423.18 705.703,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1117.47,1423.18 1117.47,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1529.23,1423.18 1529.23,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1940.99,1423.18 1940.99,1404.28 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2352.76,1423.18 2352.76,1404.28 \"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M293.94 1454.1 Q290.329 1454.1 288.5 1457.66 Q286.695 1461.2 286.695 1468.33 Q286.695 1475.44 288.5 1479.01 Q290.329 1482.55 293.94 1482.55 Q297.575 1482.55 299.38 1479.01 Q301.209 1475.44 301.209 1468.33 Q301.209 1461.2 299.38 1457.66 Q297.575 1454.1 293.94 1454.1 M293.94 1450.39 Q299.75 1450.39 302.806 1455 Q305.885 1459.58 305.885 1468.33 Q305.885 1477.06 302.806 1481.67 Q299.75 1486.25 293.94 1486.25 Q288.13 1486.25 285.051 1481.67 Q281.996 1477.06 281.996 1468.33 Q281.996 1459.58 285.051 1455 Q288.13 1450.39 293.94 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M680.391 1481.64 L688.03 1481.64 L688.03 1455.28 L679.72 1456.95 L679.72 1452.69 L687.984 1451.02 L692.659 1451.02 L692.659 1481.64 L700.298 1481.64 L700.298 1485.58 L680.391 1485.58 L680.391 1481.64 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M719.743 1454.1 Q716.132 1454.1 714.303 1457.66 Q712.497 1461.2 712.497 1468.33 Q712.497 1475.44 714.303 1479.01 Q716.132 1482.55 719.743 1482.55 Q723.377 1482.55 725.182 1479.01 Q727.011 1475.44 727.011 1468.33 Q727.011 1461.2 725.182 1457.66 Q723.377 1454.1 719.743 1454.1 M719.743 1450.39 Q725.553 1450.39 728.608 1455 Q731.687 1459.58 731.687 1468.33 Q731.687 1477.06 728.608 1481.67 Q725.553 1486.25 719.743 1486.25 Q713.933 1486.25 710.854 1481.67 Q707.798 1477.06 707.798 1468.33 Q707.798 1459.58 710.854 1455 Q713.933 1450.39 719.743 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1096.24 1481.64 L1112.56 1481.64 L1112.56 1485.58 L1090.61 1485.58 L1090.61 1481.64 Q1093.28 1478.89 1097.86 1474.26 Q1102.47 1469.61 1103.65 1468.27 Q1105.89 1465.74 1106.77 1464.01 Q1107.67 1462.25 1107.67 1460.56 Q1107.67 1457.8 1105.73 1456.07 Q1103.81 1454.33 1100.71 1454.33 Q1098.51 1454.33 1096.05 1455.09 Q1093.62 1455.86 1090.85 1457.41 L1090.85 1452.69 Q1093.67 1451.55 1096.12 1450.97 Q1098.58 1450.39 1100.61 1450.39 Q1105.99 1450.39 1109.18 1453.08 Q1112.37 1455.77 1112.37 1460.26 Q1112.37 1462.39 1111.56 1464.31 Q1110.78 1466.2 1108.67 1468.8 Q1108.09 1469.47 1104.99 1472.69 Q1101.89 1475.88 1096.24 1481.64 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1132.37 1454.1 Q1128.76 1454.1 1126.93 1457.66 Q1125.13 1461.2 1125.13 1468.33 Q1125.13 1475.44 1126.93 1479.01 Q1128.76 1482.55 1132.37 1482.55 Q1136.01 1482.55 1137.81 1479.01 Q1139.64 1475.44 1139.64 1468.33 Q1139.64 1461.2 1137.81 1457.66 Q1136.01 1454.1 1132.37 1454.1 M1132.37 1450.39 Q1138.18 1450.39 1141.24 1455 Q1144.32 1459.58 1144.32 1468.33 Q1144.32 1477.06 1141.24 1481.67 Q1138.18 1486.25 1132.37 1486.25 Q1126.56 1486.25 1123.49 1481.67 Q1120.43 1477.06 1120.43 1468.33 Q1120.43 1459.58 1123.49 1455 Q1126.56 1450.39 1132.37 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1518.07 1466.95 Q1521.43 1467.66 1523.3 1469.93 Q1525.2 1472.2 1525.2 1475.53 Q1525.2 1480.65 1521.68 1483.45 Q1518.16 1486.25 1511.68 1486.25 Q1509.51 1486.25 1507.19 1485.81 Q1504.9 1485.39 1502.45 1484.54 L1502.45 1480.02 Q1504.39 1481.16 1506.71 1481.74 Q1509.02 1482.32 1511.54 1482.32 Q1515.94 1482.32 1518.23 1480.58 Q1520.55 1478.84 1520.55 1475.53 Q1520.55 1472.48 1518.4 1470.77 Q1516.27 1469.03 1512.45 1469.03 L1508.42 1469.03 L1508.42 1465.19 L1512.63 1465.19 Q1516.08 1465.19 1517.91 1463.82 Q1519.74 1462.43 1519.74 1459.84 Q1519.74 1457.18 1517.84 1455.77 Q1515.97 1454.33 1512.45 1454.33 Q1510.53 1454.33 1508.33 1454.75 Q1506.13 1455.16 1503.49 1456.04 L1503.49 1451.88 Q1506.15 1451.14 1508.47 1450.77 Q1510.8 1450.39 1512.86 1450.39 Q1518.19 1450.39 1521.29 1452.83 Q1524.39 1455.23 1524.39 1459.35 Q1524.39 1462.22 1522.75 1464.21 Q1521.1 1466.18 1518.07 1466.95 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1544.07 1454.1 Q1540.46 1454.1 1538.63 1457.66 Q1536.82 1461.2 1536.82 1468.33 Q1536.82 1475.44 1538.63 1479.01 Q1540.46 1482.55 1544.07 1482.55 Q1547.7 1482.55 1549.51 1479.01 Q1551.34 1475.44 1551.34 1468.33 Q1551.34 1461.2 1549.51 1457.66 Q1547.7 1454.1 1544.07 1454.1 M1544.07 1450.39 Q1549.88 1450.39 1552.93 1455 Q1556.01 1459.58 1556.01 1468.33 Q1556.01 1477.06 1552.93 1481.67 Q1549.88 1486.25 1544.07 1486.25 Q1538.26 1486.25 1535.18 1481.67 Q1532.12 1477.06 1532.12 1468.33 Q1532.12 1459.58 1535.18 1455 Q1538.26 1450.39 1544.07 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1929.16 1455.09 L1917.36 1473.54 L1929.16 1473.54 L1929.16 1455.09 M1927.94 1451.02 L1933.82 1451.02 L1933.82 1473.54 L1938.75 1473.54 L1938.75 1477.43 L1933.82 1477.43 L1933.82 1485.58 L1929.16 1485.58 L1929.16 1477.43 L1913.56 1477.43 L1913.56 1472.92 L1927.94 1451.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1956.48 1454.1 Q1952.87 1454.1 1951.04 1457.66 Q1949.23 1461.2 1949.23 1468.33 Q1949.23 1475.44 1951.04 1479.01 Q1952.87 1482.55 1956.48 1482.55 Q1960.11 1482.55 1961.92 1479.01 Q1963.75 1475.44 1963.75 1468.33 Q1963.75 1461.2 1961.92 1457.66 Q1960.11 1454.1 1956.48 1454.1 M1956.48 1450.39 Q1962.29 1450.39 1965.34 1455 Q1968.42 1459.58 1968.42 1468.33 Q1968.42 1477.06 1965.34 1481.67 Q1962.29 1486.25 1956.48 1486.25 Q1950.67 1486.25 1947.59 1481.67 Q1944.53 1477.06 1944.53 1468.33 Q1944.53 1459.58 1947.59 1455 Q1950.67 1450.39 1956.48 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2327.46 1451.02 L2345.81 1451.02 L2345.81 1454.96 L2331.74 1454.96 L2331.74 1463.43 Q2332.76 1463.08 2333.77 1462.92 Q2334.79 1462.73 2335.81 1462.73 Q2341.6 1462.73 2344.98 1465.9 Q2348.36 1469.08 2348.36 1474.49 Q2348.36 1480.07 2344.89 1483.17 Q2341.41 1486.25 2335.09 1486.25 Q2332.92 1486.25 2330.65 1485.88 Q2328.4 1485.51 2326 1484.77 L2326 1480.07 Q2328.08 1481.2 2330.3 1481.76 Q2332.52 1482.32 2335 1482.32 Q2339.01 1482.32 2341.34 1480.21 Q2343.68 1478.1 2343.68 1474.49 Q2343.68 1470.88 2341.34 1468.77 Q2339.01 1466.67 2335 1466.67 Q2333.13 1466.67 2331.25 1467.08 Q2329.4 1467.5 2327.46 1468.38 L2327.46 1451.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2367.57 1454.1 Q2363.96 1454.1 2362.13 1457.66 Q2360.33 1461.2 2360.33 1468.33 Q2360.33 1475.44 2362.13 1479.01 Q2363.96 1482.55 2367.57 1482.55 Q2371.2 1482.55 2373.01 1479.01 Q2374.84 1475.44 2374.84 1468.33 Q2374.84 1461.2 2373.01 1457.66 Q2371.2 1454.1 2367.57 1454.1 M2367.57 1450.39 Q2373.38 1450.39 2376.44 1455 Q2379.52 1459.58 2379.52 1468.33 Q2379.52 1477.06 2376.44 1481.67 Q2373.38 1486.25 2367.57 1486.25 Q2361.76 1486.25 2358.68 1481.67 Q2355.63 1477.06 2355.63 1468.33 Q2355.63 1459.58 2358.68 1455 Q2361.76 1450.39 2367.57 1450.39 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M907.672 1561.26 L907.672 1548.5 L897.169 1548.5 L897.169 1543.22 L914.038 1543.22 L914.038 1563.62 Q910.314 1566.26 905.826 1567.63 Q901.338 1568.97 896.246 1568.97 Q885.106 1568.97 878.804 1562.47 Q872.534 1555.95 872.534 1544.33 Q872.534 1532.68 878.804 1526.19 Q885.106 1519.66 896.246 1519.66 Q900.893 1519.66 905.062 1520.81 Q909.264 1521.96 912.797 1524.18 L912.797 1531.03 Q909.232 1528 905.222 1526.48 Q901.211 1524.95 896.787 1524.95 Q888.066 1524.95 883.674 1529.82 Q879.313 1534.69 879.313 1544.33 Q879.313 1553.94 883.674 1558.81 Q888.066 1563.68 896.787 1563.68 Q900.193 1563.68 902.866 1563.11 Q905.54 1562.51 907.672 1561.26 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M925.783 1520.52 L935.363 1520.52 L947.49 1552.86 L959.68 1520.52 L969.261 1520.52 L969.261 1568.04 L962.99 1568.04 L962.99 1526.32 L950.736 1558.91 L944.275 1558.91 L932.021 1526.32 L932.021 1568.04 L925.783 1568.04 L925.783 1520.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1004.56 1545.76 Q1006.63 1546.46 1008.57 1548.76 Q1010.54 1551.05 1012.52 1555.06 L1019.04 1568.04 L1012.13 1568.04 L1006.05 1555.85 Q1003.7 1551.08 1001.47 1549.52 Q999.275 1547.96 995.455 1547.96 L988.453 1547.96 L988.453 1568.04 L982.024 1568.04 L982.024 1520.52 L996.538 1520.52 Q1004.69 1520.52 1008.7 1523.93 Q1012.71 1527.34 1012.71 1534.21 Q1012.71 1538.7 1010.61 1541.66 Q1008.54 1544.62 1004.56 1545.76 M988.453 1525.81 L988.453 1542.68 L996.538 1542.68 Q1001.18 1542.68 1003.54 1540.54 Q1005.93 1538.38 1005.93 1534.21 Q1005.93 1530.04 1003.54 1527.94 Q1001.18 1525.81 996.538 1525.81 L988.453 1525.81 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1027.32 1520.52 L1057.36 1520.52 L1057.36 1525.93 L1033.75 1525.93 L1033.75 1540 L1056.38 1540 L1056.38 1545.41 L1033.75 1545.41 L1033.75 1562.63 L1057.93 1562.63 L1057.93 1568.04 L1027.32 1568.04 L1027.32 1520.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1096.99 1522.08 L1096.99 1528.35 Q1093.33 1526.6 1090.08 1525.74 Q1086.84 1524.88 1083.81 1524.88 Q1078.56 1524.88 1075.7 1526.92 Q1072.86 1528.96 1072.86 1532.71 Q1072.86 1535.87 1074.74 1537.49 Q1076.65 1539.08 1081.93 1540.07 L1085.82 1540.86 Q1093.01 1542.23 1096.42 1545.7 Q1099.85 1549.14 1099.85 1554.93 Q1099.85 1561.84 1095.21 1565.4 Q1090.59 1568.97 1081.65 1568.97 Q1078.27 1568.97 1074.45 1568.2 Q1070.67 1567.44 1066.59 1565.94 L1066.59 1559.32 Q1070.51 1561.52 1074.26 1562.63 Q1078.02 1563.75 1081.65 1563.75 Q1087.15 1563.75 1090.15 1561.58 Q1093.14 1559.42 1093.14 1555.41 Q1093.14 1551.91 1090.97 1549.93 Q1088.84 1547.96 1083.94 1546.97 L1080.02 1546.21 Q1072.83 1544.78 1069.62 1541.72 Q1066.4 1538.67 1066.4 1533.22 Q1066.4 1526.92 1070.83 1523.29 Q1075.28 1519.66 1083.08 1519.66 Q1086.42 1519.66 1089.89 1520.27 Q1093.36 1520.87 1096.99 1522.08 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1130.34 1532.4 L1136.2 1532.4 L1136.2 1568.04 L1130.34 1568.04 L1130.34 1532.4 M1130.34 1518.52 L1136.2 1518.52 L1136.2 1525.93 L1130.34 1525.93 L1130.34 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1154.25 1522.27 L1154.25 1532.4 L1166.31 1532.4 L1166.31 1536.95 L1154.25 1536.95 L1154.25 1556.3 Q1154.25 1560.66 1155.43 1561.9 Q1156.64 1563.14 1160.3 1563.14 L1166.31 1563.14 L1166.31 1568.04 L1160.3 1568.04 Q1153.52 1568.04 1150.94 1565.53 Q1148.36 1562.98 1148.36 1556.3 L1148.36 1536.95 L1144.06 1536.95 L1144.06 1532.4 L1148.36 1532.4 L1148.36 1522.27 L1154.25 1522.27 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1204.51 1548.76 L1204.51 1551.62 L1177.58 1551.62 Q1177.96 1557.67 1181.21 1560.85 Q1184.49 1564 1190.31 1564 Q1193.68 1564 1196.83 1563.17 Q1200.02 1562.35 1203.14 1560.69 L1203.14 1566.23 Q1199.99 1567.57 1196.68 1568.27 Q1193.37 1568.97 1189.96 1568.97 Q1181.43 1568.97 1176.43 1564 Q1171.47 1559.04 1171.47 1550.57 Q1171.47 1541.82 1176.18 1536.69 Q1180.92 1531.54 1188.94 1531.54 Q1196.13 1531.54 1200.3 1536.18 Q1204.51 1540.8 1204.51 1548.76 M1198.65 1547.04 Q1198.59 1542.23 1195.94 1539.37 Q1193.33 1536.5 1189 1536.5 Q1184.1 1536.5 1181.14 1539.27 Q1178.21 1542.04 1177.77 1547.07 L1198.65 1547.04 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1234.77 1537.87 Q1233.79 1537.3 1232.61 1537.04 Q1231.46 1536.76 1230.06 1536.76 Q1225.1 1536.76 1222.42 1540 Q1219.78 1543.22 1219.78 1549.27 L1219.78 1568.04 L1213.89 1568.04 L1213.89 1532.4 L1219.78 1532.4 L1219.78 1537.93 Q1221.63 1534.69 1224.59 1533.13 Q1227.55 1531.54 1231.78 1531.54 Q1232.39 1531.54 1233.12 1531.63 Q1233.85 1531.7 1234.74 1531.85 L1234.77 1537.87 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1257.12 1550.12 Q1250.02 1550.12 1247.28 1551.75 Q1244.55 1553.37 1244.55 1557.29 Q1244.55 1560.4 1246.58 1562.25 Q1248.65 1564.07 1252.18 1564.07 Q1257.05 1564.07 1259.98 1560.63 Q1262.94 1557.16 1262.94 1551.43 L1262.94 1550.12 L1257.12 1550.12 M1268.8 1547.71 L1268.8 1568.04 L1262.94 1568.04 L1262.94 1562.63 Q1260.94 1565.88 1257.95 1567.44 Q1254.95 1568.97 1250.62 1568.97 Q1245.15 1568.97 1241.9 1565.91 Q1238.69 1562.82 1238.69 1557.67 Q1238.69 1551.65 1242.7 1548.6 Q1246.74 1545.54 1254.73 1545.54 L1262.94 1545.54 L1262.94 1544.97 Q1262.94 1540.93 1260.27 1538.73 Q1257.63 1536.5 1252.82 1536.5 Q1249.77 1536.5 1246.87 1537.23 Q1243.97 1537.97 1241.3 1539.43 L1241.3 1534.02 Q1244.51 1532.78 1247.54 1532.17 Q1250.56 1531.54 1253.43 1531.54 Q1261.16 1531.54 1264.98 1535.55 Q1268.8 1539.56 1268.8 1547.71 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1286.65 1522.27 L1286.65 1532.4 L1298.72 1532.4 L1298.72 1536.95 L1286.65 1536.95 L1286.65 1556.3 Q1286.65 1560.66 1287.83 1561.9 Q1289.04 1563.14 1292.7 1563.14 L1298.72 1563.14 L1298.72 1568.04 L1292.7 1568.04 Q1285.92 1568.04 1283.34 1565.53 Q1280.77 1562.98 1280.77 1556.3 L1280.77 1536.95 L1276.47 1536.95 L1276.47 1532.4 L1280.77 1532.4 L1280.77 1522.27 L1286.65 1522.27 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1306.42 1532.4 L1312.28 1532.4 L1312.28 1568.04 L1306.42 1568.04 L1306.42 1532.4 M1306.42 1518.52 L1312.28 1518.52 L1312.28 1525.93 L1306.42 1525.93 L1306.42 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1338.34 1536.5 Q1333.63 1536.5 1330.9 1540.19 Q1328.16 1543.85 1328.16 1550.25 Q1328.16 1556.65 1330.86 1560.34 Q1333.6 1564 1338.34 1564 Q1343.02 1564 1345.76 1560.31 Q1348.5 1556.62 1348.5 1550.25 Q1348.5 1543.92 1345.76 1540.23 Q1343.02 1536.5 1338.34 1536.5 M1338.34 1531.54 Q1345.98 1531.54 1350.34 1536.5 Q1354.7 1541.47 1354.7 1550.25 Q1354.7 1559 1350.34 1564 Q1345.98 1568.97 1338.34 1568.97 Q1330.67 1568.97 1326.31 1564 Q1321.98 1559 1321.98 1550.25 Q1321.98 1541.47 1326.31 1536.5 Q1330.67 1531.54 1338.34 1531.54 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1394.04 1546.53 L1394.04 1568.04 L1388.19 1568.04 L1388.19 1546.72 Q1388.19 1541.66 1386.21 1539.14 Q1384.24 1536.63 1380.29 1536.63 Q1375.55 1536.63 1372.81 1539.65 Q1370.08 1542.68 1370.08 1547.9 L1370.08 1568.04 L1364.19 1568.04 L1364.19 1532.4 L1370.08 1532.4 L1370.08 1537.93 Q1372.18 1534.72 1375.01 1533.13 Q1377.88 1531.54 1381.6 1531.54 Q1387.74 1531.54 1390.89 1535.36 Q1394.04 1539.14 1394.04 1546.53 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1456.08 1546.53 L1456.08 1568.04 L1450.22 1568.04 L1450.22 1546.72 Q1450.22 1541.66 1448.25 1539.14 Q1446.27 1536.63 1442.33 1536.63 Q1437.59 1536.63 1434.85 1539.65 Q1432.11 1542.68 1432.11 1547.9 L1432.11 1568.04 L1426.22 1568.04 L1426.22 1532.4 L1432.11 1532.4 L1432.11 1537.93 Q1434.21 1534.72 1437.04 1533.13 Q1439.91 1531.54 1443.63 1531.54 Q1449.78 1531.54 1452.93 1535.36 Q1456.08 1539.14 1456.08 1546.53 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1467.15 1553.98 L1467.15 1532.4 L1473.01 1532.4 L1473.01 1553.75 Q1473.01 1558.81 1474.98 1561.36 Q1476.96 1563.87 1480.9 1563.87 Q1485.65 1563.87 1488.38 1560.85 Q1491.15 1557.83 1491.15 1552.61 L1491.15 1532.4 L1497.01 1532.4 L1497.01 1568.04 L1491.15 1568.04 L1491.15 1562.57 Q1489.02 1565.82 1486.19 1567.41 Q1483.39 1568.97 1479.66 1568.97 Q1473.52 1568.97 1470.34 1565.15 Q1467.15 1561.33 1467.15 1553.98 M1481.89 1531.54 L1481.89 1531.54 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1536.83 1539.24 Q1539.02 1535.29 1542.08 1533.41 Q1545.13 1531.54 1549.27 1531.54 Q1554.84 1531.54 1557.87 1535.45 Q1560.89 1539.33 1560.89 1546.53 L1560.89 1568.04 L1555 1568.04 L1555 1546.72 Q1555 1541.59 1553.19 1539.11 Q1551.37 1536.63 1547.65 1536.63 Q1543.1 1536.63 1540.46 1539.65 Q1537.81 1542.68 1537.81 1547.9 L1537.81 1568.04 L1531.93 1568.04 L1531.93 1546.72 Q1531.93 1541.56 1530.11 1539.11 Q1528.3 1536.63 1524.51 1536.63 Q1520.02 1536.63 1517.38 1539.68 Q1514.74 1542.71 1514.74 1547.9 L1514.74 1568.04 L1508.85 1568.04 L1508.85 1532.4 L1514.74 1532.4 L1514.74 1537.93 Q1516.74 1534.66 1519.54 1533.1 Q1522.34 1531.54 1526.2 1531.54 Q1530.08 1531.54 1532.78 1533.51 Q1535.52 1535.48 1536.83 1539.24 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1598.16 1550.25 Q1598.16 1543.79 1595.49 1540.13 Q1592.85 1536.44 1588.2 1536.44 Q1583.55 1536.44 1580.88 1540.13 Q1578.24 1543.79 1578.24 1550.25 Q1578.24 1556.71 1580.88 1560.4 Q1583.55 1564.07 1588.2 1564.07 Q1592.85 1564.07 1595.49 1560.4 Q1598.16 1556.71 1598.16 1550.25 M1578.24 1537.81 Q1580.08 1534.62 1582.88 1533.1 Q1585.72 1531.54 1589.63 1531.54 Q1596.12 1531.54 1600.17 1536.69 Q1604.24 1541.85 1604.24 1550.25 Q1604.24 1558.65 1600.17 1563.81 Q1596.12 1568.97 1589.63 1568.97 Q1585.72 1568.97 1582.88 1567.44 Q1580.08 1565.88 1578.24 1562.7 L1578.24 1568.04 L1572.35 1568.04 L1572.35 1518.52 L1578.24 1518.52 L1578.24 1537.81 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1644.44 1548.76 L1644.44 1551.62 L1617.51 1551.62 Q1617.89 1557.67 1621.14 1560.85 Q1624.42 1564 1630.24 1564 Q1633.62 1564 1636.77 1563.17 Q1639.95 1562.35 1643.07 1560.69 L1643.07 1566.23 Q1639.92 1567.57 1636.61 1568.27 Q1633.3 1568.97 1629.89 1568.97 Q1621.36 1568.97 1616.37 1564 Q1611.4 1559.04 1611.4 1550.57 Q1611.4 1541.82 1616.11 1536.69 Q1620.85 1531.54 1628.88 1531.54 Q1636.07 1531.54 1640.24 1536.18 Q1644.44 1540.8 1644.44 1548.76 M1638.58 1547.04 Q1638.52 1542.23 1635.88 1539.37 Q1633.27 1536.5 1628.94 1536.5 Q1624.04 1536.5 1621.08 1539.27 Q1618.15 1542.04 1617.7 1547.07 L1638.58 1547.04 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1674.71 1537.87 Q1673.72 1537.3 1672.54 1537.04 Q1671.4 1536.76 1670 1536.76 Q1665.03 1536.76 1662.36 1540 Q1659.72 1543.22 1659.72 1549.27 L1659.72 1568.04 L1653.83 1568.04 L1653.83 1532.4 L1659.72 1532.4 L1659.72 1537.93 Q1661.56 1534.69 1664.52 1533.13 Q1667.48 1531.54 1671.72 1531.54 Q1672.32 1531.54 1673.05 1531.63 Q1673.79 1531.7 1674.68 1531.85 L1674.71 1537.87 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1701.35 1518.52 L1707.24 1518.52 L1707.24 1547.77 L1724.71 1532.4 L1732.19 1532.4 L1713.28 1549.07 L1732.99 1568.04 L1725.35 1568.04 L1707.24 1550.63 L1707.24 1568.04 L1701.35 1568.04 L1701.35 1518.52 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,1423.18 2352.76,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,1079.2 2352.76,1079.2 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,735.212 2352.76,735.212 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,391.228 2352.76,391.228 \"/>\n",
       "<polyline clip-path=\"url(#clip572)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"252.764,47.2441 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 252.764,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1423.18 271.662,1423.18 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,1079.2 271.662,1079.2 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,735.212 271.662,735.212 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,391.228 271.662,391.228 \"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"252.764,47.2441 271.662,47.2441 \"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M114.931 1442.97 L122.57 1442.97 L122.57 1416.61 L114.26 1418.27 L114.26 1414.01 L122.524 1412.35 L127.2 1412.35 L127.2 1442.97 L134.839 1442.97 L134.839 1446.91 L114.931 1446.91 L114.931 1442.97 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M154.283 1415.43 Q150.672 1415.43 148.843 1418.99 Q147.038 1422.53 147.038 1429.66 Q147.038 1436.77 148.843 1440.33 Q150.672 1443.88 154.283 1443.88 Q157.917 1443.88 159.723 1440.33 Q161.552 1436.77 161.552 1429.66 Q161.552 1422.53 159.723 1418.99 Q157.917 1415.43 154.283 1415.43 M154.283 1411.72 Q160.093 1411.72 163.149 1416.33 Q166.227 1420.91 166.227 1429.66 Q166.227 1438.39 163.149 1443 Q160.093 1447.58 154.283 1447.58 Q148.473 1447.58 145.394 1443 Q142.339 1438.39 142.339 1429.66 Q142.339 1420.91 145.394 1416.33 Q148.473 1411.72 154.283 1411.72 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M166.227 1405.82 L190.339 1405.82 L190.339 1409.02 L166.227 1409.02 L166.227 1405.82 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M208.978 1394.73 L199.386 1409.72 L208.978 1409.72 L208.978 1394.73 M207.981 1391.42 L212.758 1391.42 L212.758 1409.72 L216.764 1409.72 L216.764 1412.88 L212.758 1412.88 L212.758 1419.5 L208.978 1419.5 L208.978 1412.88 L196.301 1412.88 L196.301 1409.21 L207.981 1391.42 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M115.853 1098.99 L123.492 1098.99 L123.492 1072.62 L115.182 1074.29 L115.182 1070.03 L123.446 1068.36 L128.121 1068.36 L128.121 1098.99 L135.76 1098.99 L135.76 1102.92 L115.853 1102.92 L115.853 1098.99 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M155.205 1071.44 Q151.594 1071.44 149.765 1075.01 Q147.959 1078.55 147.959 1085.68 Q147.959 1092.78 149.765 1096.35 Q151.594 1099.89 155.205 1099.89 Q158.839 1099.89 160.644 1096.35 Q162.473 1092.78 162.473 1085.68 Q162.473 1078.55 160.644 1075.01 Q158.839 1071.44 155.205 1071.44 M155.205 1067.74 Q161.015 1067.74 164.07 1072.34 Q167.149 1076.93 167.149 1085.68 Q167.149 1094.41 164.07 1099.01 Q161.015 1103.59 155.205 1103.59 Q149.395 1103.59 146.316 1099.01 Q143.26 1094.41 143.26 1085.68 Q143.26 1076.93 146.316 1072.34 Q149.395 1067.74 155.205 1067.74 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M167.149 1061.84 L191.261 1061.84 L191.261 1065.04 L167.149 1065.04 L167.149 1061.84 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M210.971 1060.37 Q213.698 1060.96 215.222 1062.8 Q216.764 1064.64 216.764 1067.35 Q216.764 1071.51 213.905 1073.78 Q211.046 1076.06 205.78 1076.06 Q204.012 1076.06 202.132 1075.7 Q200.27 1075.36 198.276 1074.67 L198.276 1071 Q199.856 1071.92 201.737 1072.39 Q203.617 1072.86 205.667 1072.86 Q209.241 1072.86 211.103 1071.45 Q212.984 1070.04 212.984 1067.35 Q212.984 1064.87 211.234 1063.48 Q209.504 1062.07 206.401 1062.07 L203.128 1062.07 L203.128 1058.94 L206.551 1058.94 Q209.354 1058.94 210.84 1057.83 Q212.325 1056.71 212.325 1054.6 Q212.325 1052.44 210.783 1051.29 Q209.26 1050.12 206.401 1050.12 Q204.84 1050.12 203.053 1050.46 Q201.266 1050.8 199.122 1051.51 L199.122 1048.13 Q201.285 1047.53 203.166 1047.23 Q205.066 1046.93 206.739 1046.93 Q211.065 1046.93 213.585 1048.9 Q216.106 1050.86 216.106 1054.2 Q216.106 1056.54 214.77 1058.15 Q213.435 1059.75 210.971 1060.37 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M116.624 755.004 L124.263 755.004 L124.263 728.639 L115.953 730.305 L115.953 726.046 L124.217 724.38 L128.893 724.38 L128.893 755.004 L136.531 755.004 L136.531 758.94 L116.624 758.94 L116.624 755.004 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M155.976 727.458 Q152.365 727.458 150.536 731.023 Q148.73 734.565 148.73 741.694 Q148.73 748.801 150.536 752.366 Q152.365 755.907 155.976 755.907 Q159.61 755.907 161.416 752.366 Q163.244 748.801 163.244 741.694 Q163.244 734.565 161.416 731.023 Q159.61 727.458 155.976 727.458 M155.976 723.755 Q161.786 723.755 164.841 728.361 Q167.92 732.944 167.92 741.694 Q167.92 750.421 164.841 755.028 Q161.786 759.611 155.976 759.611 Q150.166 759.611 147.087 755.028 Q144.031 750.421 144.031 741.694 Q144.031 732.944 147.087 728.361 Q150.166 723.755 155.976 723.755 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M167.92 717.856 L192.032 717.856 L192.032 721.053 L167.92 721.053 L167.92 717.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M203.504 728.332 L216.764 728.332 L216.764 731.529 L198.934 731.529 L198.934 728.332 Q201.097 726.094 204.821 722.332 Q208.564 718.552 209.523 717.461 Q211.347 715.411 212.062 714 Q212.796 712.571 212.796 711.198 Q212.796 708.96 211.216 707.549 Q209.655 706.139 207.134 706.139 Q205.348 706.139 203.354 706.759 Q201.379 707.38 199.122 708.64 L199.122 704.803 Q201.417 703.882 203.41 703.412 Q205.404 702.941 207.059 702.941 Q211.423 702.941 214.018 705.123 Q216.613 707.305 216.613 710.953 Q216.613 712.684 215.955 714.245 Q215.316 715.787 213.604 717.894 Q213.134 718.439 210.614 721.053 Q208.094 723.649 203.504 728.332 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M116.323 411.02 L123.962 411.02 L123.962 384.655 L115.652 386.322 L115.652 382.062 L123.916 380.396 L128.592 380.396 L128.592 411.02 L136.231 411.02 L136.231 414.956 L116.323 414.956 L116.323 411.02 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M155.675 383.474 Q152.064 383.474 150.235 387.039 Q148.43 390.581 148.43 397.71 Q148.43 404.817 150.235 408.382 Q152.064 411.923 155.675 411.923 Q159.309 411.923 161.115 408.382 Q162.943 404.817 162.943 397.71 Q162.943 390.581 161.115 387.039 Q159.309 383.474 155.675 383.474 M155.675 379.771 Q161.485 379.771 164.541 384.377 Q167.619 388.96 167.619 397.71 Q167.619 406.437 164.541 411.044 Q161.485 415.627 155.675 415.627 Q149.865 415.627 146.786 411.044 Q143.73 406.437 143.73 397.71 Q143.73 388.96 146.786 384.377 Q149.865 379.771 155.675 379.771 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M167.619 373.872 L191.731 373.872 L191.731 377.069 L167.619 377.069 L167.619 373.872 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M200.589 384.348 L206.796 384.348 L206.796 362.926 L200.044 364.28 L200.044 360.819 L206.758 359.465 L210.557 359.465 L210.557 384.348 L216.764 384.348 L216.764 387.545 L200.589 387.545 L200.589 384.348 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M146.058 67.0365 L153.697 67.0365 L153.697 40.6709 L145.387 42.3376 L145.387 38.0784 L153.651 36.4117 L158.327 36.4117 L158.327 67.0365 L165.966 67.0365 L165.966 70.9717 L146.058 70.9717 L146.058 67.0365 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M185.41 39.4904 Q181.799 39.4904 179.97 43.0552 Q178.165 46.5968 178.165 53.7264 Q178.165 60.8329 179.97 64.3977 Q181.799 67.9393 185.41 67.9393 Q189.044 67.9393 190.85 64.3977 Q192.678 60.8329 192.678 53.7264 Q192.678 46.5968 190.85 43.0552 Q189.044 39.4904 185.41 39.4904 M185.41 35.7867 Q191.22 35.7867 194.276 40.3932 Q197.354 44.9765 197.354 53.7264 Q197.354 62.4532 194.276 67.0597 Q191.22 71.643 185.41 71.643 Q179.6 71.643 176.521 67.0597 Q173.466 62.4532 173.466 53.7264 Q173.466 44.9765 176.521 40.3932 Q179.6 35.7867 185.41 35.7867 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M207.059 17.9827 Q204.125 17.9827 202.639 20.8791 Q201.172 23.7567 201.172 29.5495 Q201.172 35.3235 202.639 38.2199 Q204.125 41.0975 207.059 41.0975 Q210.012 41.0975 211.479 38.2199 Q212.965 35.3235 212.965 29.5495 Q212.965 23.7567 211.479 20.8791 Q210.012 17.9827 207.059 17.9827 M207.059 14.9735 Q211.78 14.9735 214.263 18.7162 Q216.764 22.4402 216.764 29.5495 Q216.764 36.64 214.263 40.3828 Q211.78 44.1067 207.059 44.1067 Q202.338 44.1067 199.837 40.3828 Q197.354 36.64 197.354 29.5495 Q197.354 22.4402 199.837 18.7162 Q202.338 14.9735 207.059 14.9735 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M57.2247 951.996 L44.4614 951.996 L44.4614 962.5 L39.1779 962.5 L39.1779 945.63 L59.58 945.63 Q62.2218 949.354 63.5904 953.842 Q64.9272 958.33 64.9272 963.423 Q64.9272 974.563 58.4342 980.865 Q51.9093 987.135 40.2919 987.135 Q28.6427 987.135 22.1496 980.865 Q15.6248 974.563 15.6248 963.423 Q15.6248 958.776 16.7706 954.606 Q17.9164 950.405 20.1444 946.872 L26.9876 946.872 Q23.9639 950.437 22.4361 954.447 Q20.9083 958.457 20.9083 962.881 Q20.9083 971.602 25.7781 975.995 Q30.6479 980.355 40.2919 980.355 Q49.9041 980.355 54.7739 975.995 Q59.6436 971.602 59.6436 962.881 Q59.6436 959.476 59.0707 956.802 Q58.466 954.129 57.2247 951.996 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M16.4842 933.886 L16.4842 924.305 L48.8219 912.179 L16.4842 899.988 L16.4842 890.408 L64.0042 890.408 L64.0042 896.678 L22.277 896.678 L54.8694 908.932 L54.8694 915.393 L22.277 927.647 L64.0042 927.647 L64.0042 933.886 L16.4842 933.886 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M41.7242 855.11 Q42.4244 853.041 44.7161 851.1 Q47.0077 849.126 51.0181 847.153 L64.0042 840.628 L64.0042 847.535 L51.8138 853.614 Q47.0395 855.969 45.48 858.197 Q43.9204 860.394 43.9204 864.213 L43.9204 871.215 L64.0042 871.215 L64.0042 877.645 L16.4842 877.645 L16.4842 863.131 Q16.4842 854.983 19.8898 850.972 Q23.2955 846.962 30.1704 846.962 Q34.6582 846.962 37.6183 849.063 Q40.5784 851.131 41.7242 855.11 M21.7677 871.215 L38.6368 871.215 L38.6368 863.131 Q38.6368 858.484 36.5043 856.129 Q34.34 853.741 30.1704 853.741 Q26.0009 853.741 23.9002 856.129 Q21.7677 858.484 21.7677 863.131 L21.7677 871.215 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M16.4842 832.353 L16.4842 802.307 L21.895 802.307 L21.895 825.923 L35.9632 825.923 L35.9632 803.293 L41.3741 803.293 L41.3741 825.923 L58.5933 825.923 L58.5933 801.734 L64.0042 801.734 L64.0042 832.353 L16.4842 832.353 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M18.0438 762.68 L24.314 762.68 Q22.5634 766.34 21.704 769.587 Q20.8447 772.833 20.8447 775.857 Q20.8447 781.109 22.8817 783.973 Q24.9187 786.806 28.6745 786.806 Q31.8255 786.806 33.4488 784.928 Q35.0402 783.018 36.0269 777.735 L36.8226 773.852 Q38.1912 766.659 41.6605 763.253 Q45.098 759.815 50.8908 759.815 Q57.7976 759.815 61.3624 764.462 Q64.9272 769.078 64.9272 778.021 Q64.9272 781.395 64.1633 785.215 Q63.3994 789.002 61.9035 793.076 L55.2831 793.076 Q57.4793 789.161 58.5933 785.406 Q59.7073 781.65 59.7073 778.021 Q59.7073 772.515 57.543 769.523 Q55.3786 766.531 51.3682 766.531 Q47.8671 766.531 45.8937 768.696 Q43.9204 770.828 42.9337 775.73 L42.1698 779.645 Q40.7375 786.838 37.682 790.053 Q34.6264 793.267 29.1837 793.267 Q22.8817 793.267 19.2532 788.843 Q15.6248 784.387 15.6248 776.589 Q15.6248 773.247 16.2295 769.778 Q16.8343 766.308 18.0438 762.68 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M33.8307 708.667 Q33.2578 709.654 33.0032 710.831 Q32.7167 711.977 32.7167 713.378 Q32.7167 718.343 35.9632 721.016 Q39.1779 723.658 45.2253 723.658 L64.0042 723.658 L64.0042 729.546 L28.3562 729.546 L28.3562 723.658 L33.8944 723.658 Q30.6479 721.812 29.0883 718.852 Q27.4968 715.892 27.4968 711.659 Q27.4968 711.054 27.5923 710.322 Q27.656 709.59 27.8151 708.699 L33.8307 708.667 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M44.7161 673.465 L47.5806 673.465 L47.5806 700.392 Q53.6281 700.01 56.8109 696.763 Q59.9619 693.485 59.9619 687.66 Q59.9619 684.286 59.1344 681.135 Q58.3069 677.952 56.6518 674.833 L62.1899 674.833 Q63.5267 677.984 64.227 681.294 Q64.9272 684.605 64.9272 688.01 Q64.9272 696.54 59.9619 701.537 Q54.9967 706.503 46.5303 706.503 Q37.7774 706.503 32.6531 701.792 Q27.4968 697.05 27.4968 689.029 Q27.4968 681.836 32.1438 677.666 Q36.7589 673.465 44.7161 673.465 M42.9973 679.321 Q38.1912 679.385 35.3266 682.026 Q32.4621 684.636 32.4621 688.965 Q32.4621 693.867 35.2312 696.827 Q38.0002 699.755 43.0292 700.201 L42.9973 679.321 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M29.4065 641.127 L34.9447 641.127 Q33.6716 643.609 33.035 646.283 Q32.3984 648.957 32.3984 651.821 Q32.3984 656.182 33.7352 658.378 Q35.072 660.542 37.7456 660.542 Q39.7826 660.542 40.9603 658.983 Q42.1061 657.423 43.1565 652.712 L43.6021 650.707 Q44.9389 644.469 47.3897 641.859 Q49.8086 639.217 54.1691 639.217 Q59.1344 639.217 62.0308 643.164 Q64.9272 647.079 64.9272 653.954 Q64.9272 656.818 64.3543 659.937 Q63.8132 663.025 62.6992 666.462 L56.6518 666.462 Q58.3387 663.216 59.198 660.065 Q60.0256 656.914 60.0256 653.826 Q60.0256 649.689 58.6251 647.461 Q57.1929 645.233 54.6147 645.233 Q52.2276 645.233 50.9545 646.856 Q49.6813 648.447 48.5037 653.89 L48.0262 655.927 Q46.8804 661.37 44.5251 663.789 Q42.138 666.208 38.0002 666.208 Q32.9713 666.208 30.2341 662.643 Q27.4968 659.078 27.4968 652.521 Q27.4968 649.275 27.9743 646.41 Q28.4517 643.546 29.4065 641.127 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M28.3562 629.891 L28.3562 624.035 L64.0042 624.035 L64.0042 629.891 L28.3562 629.891 M14.479 629.891 L14.479 624.035 L21.895 624.035 L21.895 629.891 L14.479 629.891 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M33.7671 588.323 L14.479 588.323 L14.479 582.467 L64.0042 582.467 L64.0042 588.323 L58.657 588.323 Q61.8398 590.169 63.3994 593.002 Q64.9272 595.803 64.9272 599.75 Q64.9272 606.211 59.771 610.285 Q54.6147 614.327 46.212 614.327 Q37.8093 614.327 32.6531 610.285 Q27.4968 606.211 27.4968 599.75 Q27.4968 595.803 29.0564 593.002 Q30.5842 590.169 33.7671 588.323 M46.212 608.28 Q52.6732 608.28 56.3653 605.638 Q60.0256 602.964 60.0256 598.317 Q60.0256 593.67 56.3653 590.997 Q52.6732 588.323 46.212 588.323 Q39.7508 588.323 36.0905 590.997 Q32.3984 593.67 32.3984 598.317 Q32.3984 602.964 36.0905 605.638 Q39.7508 608.28 46.212 608.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M49.9359 571.009 L28.3562 571.009 L28.3562 565.152 L49.7131 565.152 Q54.7739 565.152 57.3202 563.179 Q59.8346 561.205 59.8346 557.259 Q59.8346 552.516 56.8109 549.779 Q53.7872 547.01 48.5673 547.01 L28.3562 547.01 L28.3562 541.153 L64.0042 541.153 L64.0042 547.01 L58.5296 547.01 Q61.7762 549.142 63.3676 551.975 Q64.9272 554.776 64.9272 558.5 Q64.9272 564.643 61.1078 567.826 Q57.2883 571.009 49.9359 571.009 M27.4968 556.272 L27.4968 556.272 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M46.0847 512.89 Q46.0847 519.987 47.7079 522.725 Q49.3312 525.462 53.2461 525.462 Q56.3653 525.462 58.2114 523.425 Q60.0256 521.356 60.0256 517.823 Q60.0256 512.953 56.5881 510.025 Q53.1188 507.065 47.3897 507.065 L46.0847 507.065 L46.0847 512.89 M43.6657 501.209 L64.0042 501.209 L64.0042 507.065 L58.5933 507.065 Q61.8398 509.07 63.3994 512.062 Q64.9272 515.054 64.9272 519.383 Q64.9272 524.857 61.8716 528.104 Q58.7843 531.318 53.6281 531.318 Q47.6125 531.318 44.5569 527.308 Q41.5014 523.266 41.5014 515.277 L41.5014 507.065 L40.9285 507.065 Q36.8862 507.065 34.6901 509.739 Q32.4621 512.38 32.4621 517.187 Q32.4621 520.242 33.1941 523.138 Q33.9262 526.035 35.3903 528.708 L29.9795 528.708 Q28.7381 525.494 28.1334 522.47 Q27.4968 519.446 27.4968 516.582 Q27.4968 508.847 31.5072 505.028 Q35.5176 501.209 43.6657 501.209 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M14.479 489.146 L14.479 483.289 L64.0042 483.289 L64.0042 489.146 L14.479 489.146 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip572)\" cx=\"335.117\" cy=\"116.389\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"376.293\" cy=\"116.924\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"417.469\" cy=\"143.499\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"458.646\" cy=\"143.679\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"499.822\" cy=\"149.128\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"540.998\" cy=\"149.356\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"582.174\" cy=\"154.255\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"623.351\" cy=\"167.215\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"664.527\" cy=\"167.216\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"705.703\" cy=\"186.244\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"746.88\" cy=\"196.951\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"788.056\" cy=\"204.858\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"829.232\" cy=\"216.364\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"870.409\" cy=\"221.894\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"911.585\" cy=\"230.039\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"952.761\" cy=\"234.107\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"993.938\" cy=\"234.398\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1035.11\" cy=\"235.741\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1076.29\" cy=\"240.479\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1117.47\" cy=\"283.312\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1158.64\" cy=\"384.278\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1199.82\" cy=\"455.494\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1241\" cy=\"600.716\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1282.17\" cy=\"677.636\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1323.35\" cy=\"708.255\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1364.52\" cy=\"728.944\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1405.7\" cy=\"728.953\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1446.88\" cy=\"730.921\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1488.05\" cy=\"745.031\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1529.23\" cy=\"767.17\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1570.41\" cy=\"785.498\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1611.58\" cy=\"814.896\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1652.76\" cy=\"837.31\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1693.93\" cy=\"837.329\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1735.11\" cy=\"837.904\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1776.29\" cy=\"868.354\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1817.46\" cy=\"927.723\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1858.64\" cy=\"1014.62\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1899.82\" cy=\"1054.87\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1940.99\" cy=\"1077.96\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"1982.17\" cy=\"1113.9\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"2023.35\" cy=\"1142.12\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"2064.52\" cy=\"1142.23\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"2105.7\" cy=\"1142.97\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"2146.87\" cy=\"1223.16\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip572)\" cx=\"2188.05\" cy=\"1352.43\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M351.117 134.826 L319.117 134.826 L335.117 166.826 L351.117 134.826 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M392.293 134.828 L360.293 134.828 L376.293 166.828 L392.293 134.828 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M433.469 176.437 L401.469 176.437 L417.469 208.437 L433.469 176.437 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M474.646 203.376 L442.646 203.376 L458.646 235.376 L474.646 203.376 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M515.822 207.452 L483.822 207.452 L499.822 239.452 L515.822 207.452 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M556.998 208.02 L524.998 208.02 L540.998 240.02 L556.998 208.02 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M598.174 210.218 L566.174 210.218 L582.174 242.218 L598.174 210.218 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M639.351 211.679 L607.351 211.679 L623.351 243.679 L639.351 211.679 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M680.527 212.827 L648.527 212.827 L664.527 244.827 L680.527 212.827 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M721.703 214.554 L689.703 214.554 L705.703 246.554 L721.703 214.554 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M762.88 214.776 L730.88 214.776 L746.88 246.776 L762.88 214.776 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M804.056 220.876 L772.056 220.876 L788.056 252.876 L804.056 220.876 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M845.232 236.872 L813.232 236.872 L829.232 268.872 L845.232 236.872 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M886.409 286.966 L854.409 286.966 L870.409 318.966 L886.409 286.966 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M927.585 486.098 L895.585 486.098 L911.585 518.098 L927.585 486.098 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M968.761 650.756 L936.761 650.756 L952.761 682.756 L968.761 650.756 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1009.94 794.271 L977.938 794.271 L993.938 826.271 L1009.94 794.271 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1051.11 970.79 L1019.11 970.79 L1035.11 1002.79 L1051.11 970.79 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1092.29 1012.29 L1060.29 1012.29 L1076.29 1044.29 L1092.29 1012.29 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1133.47 1041.15 L1101.47 1041.15 L1117.47 1073.15 L1133.47 1041.15 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1174.64 1059.66 L1142.64 1059.66 L1158.64 1091.66 L1174.64 1059.66 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1215.82 1070.23 L1183.82 1070.23 L1199.82 1102.23 L1215.82 1070.23 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1257 1097.06 L1225 1097.06 L1241 1129.06 L1257 1097.06 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1298.17 1201.1 L1266.17 1201.1 L1282.17 1233.1 L1298.17 1201.1 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M1339.35 1387.81 L1307.35 1387.81 L1323.35 1419.81 L1339.35 1387.81 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M319.117 119.203 L319.117 151.203 L351.117 151.203 L351.117 119.203 L319.117 119.203 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M360.293 119.919 L360.293 151.919 L392.293 151.919 L392.293 119.919 L360.293 119.919 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M401.469 233.6 L401.469 265.6 L433.469 265.6 L433.469 233.6 L401.469 233.6 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M442.646 321.247 L442.646 353.247 L474.646 353.247 L474.646 321.247 L442.646 321.247 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M483.822 322.046 L483.822 354.046 L515.822 354.046 L515.822 322.046 L483.822 322.046 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M524.998 331.26 L524.998 363.26 L556.998 363.26 L556.998 331.26 L524.998 331.26 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M566.174 371.373 L566.174 403.373 L598.174 403.373 L598.174 371.373 L566.174 371.373 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M607.351 376.444 L607.351 408.444 L639.351 408.444 L639.351 376.444 L607.351 376.444 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M648.527 534.08 L648.527 566.08 L680.527 566.08 L680.527 534.08 L648.527 534.08 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M689.703 768.001 L689.703 800.001 L721.703 800.001 L721.703 768.001 L689.703 768.001 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M730.88 902.259 L730.88 934.259 L762.88 934.259 L762.88 902.259 L730.88 902.259 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M772.056 1151.95 L772.056 1183.95 L804.056 1183.95 L804.056 1151.95 L772.056 1151.95 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip572)\" d=\"M813.232 1322.93 L813.232 1354.93 L845.232 1354.93 L845.232 1322.93 L813.232 1322.93 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M1684.98 300.469 L2282.76 300.469 L2282.76 93.1086 L1684.98 93.1086  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip570)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1684.98,300.469 2282.76,300.469 2282.76,93.1086 1684.98,93.1086 1684.98,300.469 \"/>\n",
       "<circle clip-path=\"url(#clip570)\" cx=\"1778.31\" cy=\"144.949\" r=\"20.48\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M1893.36 146.581 L1893.36 162.229 L1889.1 162.229 L1889.1 146.719 Q1889.1 143.039 1887.67 141.21 Q1886.23 139.382 1883.36 139.382 Q1879.91 139.382 1877.92 141.581 Q1875.93 143.78 1875.93 147.576 L1875.93 162.229 L1871.65 162.229 L1871.65 136.303 L1875.93 136.303 L1875.93 140.331 Q1877.46 137.993 1879.52 136.835 Q1881.6 135.678 1884.31 135.678 Q1888.78 135.678 1891.07 138.456 Q1893.36 141.21 1893.36 146.581 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1902.41 140.701 L1932.09 140.701 L1932.09 144.59 L1902.41 144.59 L1902.41 140.701 M1902.41 150.145 L1932.09 150.145 L1932.09 154.081 L1902.41 154.081 L1902.41 150.145 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1952.18 130.747 Q1948.57 130.747 1946.74 134.312 Q1944.93 137.854 1944.93 144.983 Q1944.93 152.09 1946.74 155.655 Q1948.57 159.196 1952.18 159.196 Q1955.81 159.196 1957.62 155.655 Q1959.45 152.09 1959.45 144.983 Q1959.45 137.854 1957.62 134.312 Q1955.81 130.747 1952.18 130.747 M1952.18 127.044 Q1957.99 127.044 1961.04 131.65 Q1964.12 136.233 1964.12 144.983 Q1964.12 153.71 1961.04 158.317 Q1957.99 162.9 1952.18 162.9 Q1946.37 162.9 1943.29 158.317 Q1940.23 153.71 1940.23 144.983 Q1940.23 136.233 1943.29 131.65 Q1946.37 127.044 1952.18 127.044 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2003.34 137.067 L2003.34 141.094 Q2001.53 140.169 1999.59 139.706 Q1997.64 139.243 1995.56 139.243 Q1992.39 139.243 1990.79 140.215 Q1989.22 141.187 1989.22 143.131 Q1989.22 144.613 1990.35 145.469 Q1991.48 146.303 1994.91 147.067 L1996.37 147.391 Q2000.91 148.363 2002.8 150.145 Q2004.73 151.905 2004.73 155.076 Q2004.73 158.687 2001.85 160.793 Q1999.01 162.9 1994.01 162.9 Q1991.92 162.9 1989.66 162.483 Q1987.41 162.09 1984.91 161.28 L1984.91 156.881 Q1987.27 158.108 1989.56 158.733 Q1991.85 159.335 1994.1 159.335 Q1997.11 159.335 1998.73 158.317 Q2000.35 157.275 2000.35 155.4 Q2000.35 153.664 1999.17 152.738 Q1998.01 151.812 1994.05 150.956 L1992.57 150.608 Q1988.61 149.775 1986.85 148.062 Q1985.1 146.326 1985.1 143.317 Q1985.1 139.659 1987.69 137.669 Q1990.28 135.678 1995.05 135.678 Q1997.41 135.678 1999.49 136.025 Q2001.58 136.372 2003.34 137.067 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2022.29 164.636 Q2020.49 169.266 2018.78 170.678 Q2017.06 172.09 2014.19 172.09 L2010.79 172.09 L2010.79 168.525 L2013.29 168.525 Q2015.05 168.525 2016.02 167.692 Q2016.99 166.858 2018.17 163.756 L2018.94 161.812 L2008.45 136.303 L2012.97 136.303 L2021.07 156.581 L2029.17 136.303 L2033.68 136.303 L2022.29 164.636 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2059.75 141.28 Q2061.35 138.409 2063.57 137.044 Q2065.79 135.678 2068.8 135.678 Q2072.85 135.678 2075.05 138.525 Q2077.25 141.349 2077.25 146.581 L2077.25 162.229 L2072.97 162.229 L2072.97 146.719 Q2072.97 142.993 2071.65 141.187 Q2070.33 139.382 2067.62 139.382 Q2064.31 139.382 2062.39 141.581 Q2060.47 143.78 2060.47 147.576 L2060.47 162.229 L2056.18 162.229 L2056.18 146.719 Q2056.18 142.969 2054.86 141.187 Q2053.54 139.382 2050.79 139.382 Q2047.53 139.382 2045.6 141.604 Q2043.68 143.803 2043.68 147.576 L2043.68 162.229 L2039.4 162.229 L2039.4 136.303 L2043.68 136.303 L2043.68 140.331 Q2045.14 137.946 2047.18 136.812 Q2049.22 135.678 2052.02 135.678 Q2054.84 135.678 2056.81 137.113 Q2058.8 138.548 2059.75 141.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2105.93 141.28 Q2107.53 138.409 2109.75 137.044 Q2111.97 135.678 2114.98 135.678 Q2119.03 135.678 2121.23 138.525 Q2123.43 141.349 2123.43 146.581 L2123.43 162.229 L2119.15 162.229 L2119.15 146.719 Q2119.15 142.993 2117.83 141.187 Q2116.51 139.382 2113.8 139.382 Q2110.49 139.382 2108.57 141.581 Q2106.65 143.78 2106.65 147.576 L2106.65 162.229 L2102.36 162.229 L2102.36 146.719 Q2102.36 142.969 2101.04 141.187 Q2099.72 139.382 2096.97 139.382 Q2093.71 139.382 2091.78 141.604 Q2089.86 143.803 2089.86 147.576 L2089.86 162.229 L2085.58 162.229 L2085.58 136.303 L2089.86 136.303 L2089.86 140.331 Q2091.32 137.946 2093.36 136.812 Q2095.4 135.678 2098.2 135.678 Q2101.02 135.678 2102.99 137.113 Q2104.98 138.548 2105.93 141.28 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2154.1 148.201 L2154.1 150.284 L2134.52 150.284 Q2134.79 154.682 2137.16 156.997 Q2139.54 159.289 2143.78 159.289 Q2146.23 159.289 2148.52 158.687 Q2150.84 158.085 2153.1 156.881 L2153.1 160.909 Q2150.81 161.881 2148.41 162.391 Q2146 162.9 2143.52 162.9 Q2137.32 162.9 2133.68 159.289 Q2130.07 155.678 2130.07 149.52 Q2130.07 143.155 2133.5 139.428 Q2136.95 135.678 2142.78 135.678 Q2148.01 135.678 2151.04 139.057 Q2154.1 142.414 2154.1 148.201 M2149.84 146.951 Q2149.79 143.456 2147.87 141.372 Q2145.97 139.289 2142.83 139.289 Q2139.26 139.289 2137.11 141.303 Q2134.98 143.317 2134.66 146.974 L2149.84 146.951 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2165.3 128.942 L2165.3 136.303 L2174.08 136.303 L2174.08 139.613 L2165.3 139.613 L2165.3 153.687 Q2165.3 156.858 2166.16 157.761 Q2167.04 158.664 2169.7 158.664 L2174.08 158.664 L2174.08 162.229 L2169.7 162.229 Q2164.77 162.229 2162.9 160.4 Q2161.02 158.548 2161.02 153.687 L2161.02 139.613 L2157.9 139.613 L2157.9 136.303 L2161.02 136.303 L2161.02 128.942 L2165.3 128.942 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2194.7 140.284 Q2193.98 139.868 2193.13 139.682 Q2192.29 139.474 2191.28 139.474 Q2187.66 139.474 2185.72 141.835 Q2183.8 144.173 2183.8 148.571 L2183.8 162.229 L2179.52 162.229 L2179.52 136.303 L2183.8 136.303 L2183.8 140.331 Q2185.14 137.969 2187.29 136.835 Q2189.45 135.678 2192.53 135.678 Q2192.96 135.678 2193.5 135.747 Q2194.03 135.794 2194.68 135.909 L2194.7 140.284 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2199.17 136.303 L2203.43 136.303 L2203.43 162.229 L2199.17 162.229 L2199.17 136.303 M2199.17 126.21 L2203.43 126.21 L2203.43 131.604 L2199.17 131.604 L2199.17 126.21 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2234.52 148.201 L2234.52 150.284 L2214.93 150.284 Q2215.21 154.682 2217.57 156.997 Q2219.96 159.289 2224.19 159.289 Q2226.65 159.289 2228.94 158.687 Q2231.25 158.085 2233.52 156.881 L2233.52 160.909 Q2231.23 161.881 2228.82 162.391 Q2226.41 162.9 2223.94 162.9 Q2217.73 162.9 2214.1 159.289 Q2210.49 155.678 2210.49 149.52 Q2210.49 143.155 2213.91 139.428 Q2217.36 135.678 2223.2 135.678 Q2228.43 135.678 2231.46 139.057 Q2234.52 142.414 2234.52 148.201 M2230.26 146.951 Q2230.21 143.456 2228.29 141.372 Q2226.39 139.289 2223.24 139.289 Q2219.68 139.289 2217.53 141.303 Q2215.4 143.317 2215.07 146.974 L2230.26 146.951 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M2258.03 137.067 L2258.03 141.094 Q2256.23 140.169 2254.28 139.706 Q2252.34 139.243 2250.26 139.243 Q2247.09 139.243 2245.49 140.215 Q2243.91 141.187 2243.91 143.131 Q2243.91 144.613 2245.05 145.469 Q2246.18 146.303 2249.61 147.067 L2251.07 147.391 Q2255.6 148.363 2257.5 150.145 Q2259.42 151.905 2259.42 155.076 Q2259.42 158.687 2256.55 160.793 Q2253.71 162.9 2248.71 162.9 Q2246.62 162.9 2244.35 162.483 Q2242.11 162.09 2239.61 161.28 L2239.61 156.881 Q2241.97 158.108 2244.26 158.733 Q2246.55 159.335 2248.8 159.335 Q2251.81 159.335 2253.43 158.317 Q2255.05 157.275 2255.05 155.4 Q2255.05 153.664 2253.87 152.738 Q2252.71 151.812 2248.75 150.956 L2247.27 150.608 Q2243.31 149.775 2241.55 148.062 Q2239.79 146.326 2239.79 143.317 Q2239.79 139.659 2242.39 137.669 Q2244.98 135.678 2249.75 135.678 Q2252.11 135.678 2254.19 136.025 Q2256.27 136.372 2258.03 137.067 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1801.07 174.033 L1755.56 174.033 L1778.31 219.544 L1801.07 174.033 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M1893.36 198.421 L1893.36 214.069 L1889.1 214.069 L1889.1 198.559 Q1889.1 194.879 1887.67 193.05 Q1886.23 191.222 1883.36 191.222 Q1879.91 191.222 1877.92 193.421 Q1875.93 195.62 1875.93 199.416 L1875.93 214.069 L1871.65 214.069 L1871.65 188.143 L1875.93 188.143 L1875.93 192.171 Q1877.46 189.833 1879.52 188.675 Q1881.6 187.518 1884.31 187.518 Q1888.78 187.518 1891.07 190.296 Q1893.36 193.05 1893.36 198.421 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1902.41 192.541 L1932.09 192.541 L1932.09 196.43 L1902.41 196.43 L1902.41 192.541 M1902.41 201.985 L1932.09 201.985 L1932.09 205.921 L1902.41 205.921 L1902.41 201.985 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1942.99 210.133 L1950.63 210.133 L1950.63 183.768 L1942.32 185.435 L1942.32 181.175 L1950.58 179.509 L1955.26 179.509 L1955.26 210.133 L1962.9 210.133 L1962.9 214.069 L1942.99 214.069 L1942.99 210.133 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1755.56 225.873 L1755.56 271.384 L1801.07 271.384 L1801.07 225.873 L1755.56 225.873 Z\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip570)\" d=\"M1893.36 250.261 L1893.36 265.909 L1889.1 265.909 L1889.1 250.399 Q1889.1 246.719 1887.67 244.89 Q1886.23 243.062 1883.36 243.062 Q1879.91 243.062 1877.92 245.261 Q1875.93 247.46 1875.93 251.256 L1875.93 265.909 L1871.65 265.909 L1871.65 239.983 L1875.93 239.983 L1875.93 244.011 Q1877.46 241.673 1879.52 240.515 Q1881.6 239.358 1884.31 239.358 Q1888.78 239.358 1891.07 242.136 Q1893.36 244.89 1893.36 250.261 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1902.41 244.381 L1932.09 244.381 L1932.09 248.27 L1902.41 248.27 L1902.41 244.381 M1902.41 253.825 L1932.09 253.825 L1932.09 257.761 L1902.41 257.761 L1902.41 253.825 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip570)\" d=\"M1946.21 261.973 L1962.53 261.973 L1962.53 265.909 L1940.58 265.909 L1940.58 261.973 Q1943.24 259.219 1947.83 254.589 Q1952.43 249.936 1953.61 248.594 Q1955.86 246.071 1956.74 244.335 Q1957.64 242.575 1957.64 240.886 Q1957.64 238.131 1955.7 236.395 Q1953.78 234.659 1950.67 234.659 Q1948.48 234.659 1946.02 235.423 Q1943.59 236.187 1940.81 237.737 L1940.81 233.015 Q1943.64 231.881 1946.09 231.302 Q1948.54 230.724 1950.58 230.724 Q1955.95 230.724 1959.15 233.409 Q1962.34 236.094 1962.34 240.585 Q1962.34 242.714 1961.53 244.636 Q1960.74 246.534 1958.64 249.126 Q1958.06 249.798 1954.96 253.015 Q1951.86 256.21 1946.21 261.973 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#title!(\"\\$\\\\alpha\\$\")\n",
    "\n",
    "\n",
    "scatter(A[:,1], marker=:circ, label=\"n=0 symmetries\")\n",
    "scatter!(B[:,1], marker=:downtri, label=\"n=1\")\n",
    "scatter!(D[:,1], marker=:square, label=\"n=2\")\n",
    "\n",
    "#scatter!(C[:,1], marker=:downtri, label=\"one symmetry\")\n",
    "#scatter!(D[:,1], marker=:square, label=\"two symmetries\")\n",
    "#scatter!(0:length(conv3)-1, conv3, label=\"sxy-sz-txz\")\n",
    "#plot!(yaxis=:log, ylim=(1e-4, 1), xlim=(-1,20.5))\n",
    "plot!(yaxis=:log, ylim=(1e-4, 1), xlim=(-1,50))\n",
    "plot!(legendfontsize=8)\n",
    "plot!(xlabel=\"GMRES iteration number k\", ylabel=\"GMRES residual\")\n",
    "#k = 0:20\n",
    "#a = 0.35\n",
    "#plot!(k, exp.(-a*k), color=:blue)\n",
    "#plot!(k, exp.(-2a*k), color=:red)\n",
    "#plot!(k, exp.(-4a*k), color=:green)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"/home/gibson/research/channelgroups/convergence-plot/results-EQ2-48x49x48-randpert/gmres-convergence.pdf\""
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "savefig(\"gmres-convergence.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15-element Vector{Float64}:\n",
       " 0.554999\n",
       " 0.552348\n",
       " 0.258065\n",
       " 0.143525\n",
       " 0.14276\n",
       " 0.134221\n",
       " 0.102614\n",
       " 0.0991893\n",
       " 0.0345303\n",
       " 0.00721379\n",
       " 0.00293672\n",
       " 0.000552057\n",
       " 0.000175766\n",
       " 4.19939e-5\n",
       " 0.0"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "conv0  = meanconvergence(\"nosymm-convergence.asc\")\n",
    "conv1  = meanconvergence(\"sxytz-convergence.asc\")\n",
    "conv2  = meanconvergence(\"sztx-convergence.asc\")\n",
    "conv3  = meanconvergence(\"sxytz-sztx-convergence.asc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip390\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip391\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M189.496 1486.45 L2352.76 1486.45 L2352.76 47.2441 L189.496 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip392\">\n",
       "    <rect x=\"189\" y=\"47\" width=\"2164\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"242.258,1486.45 242.258,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"769.883,1486.45 769.883,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1297.51,1486.45 1297.51,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1825.13,1486.45 1825.13,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2352.76,1486.45 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"242.258,1486.45 242.258,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"769.883,1486.45 769.883,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1297.51,1486.45 1297.51,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1825.13,1486.45 1825.13,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2352.76,1486.45 2352.76,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M242.258 1517.37 Q238.647 1517.37 236.819 1520.93 Q235.013 1524.47 235.013 1531.6 Q235.013 1538.71 236.819 1542.27 Q238.647 1545.82 242.258 1545.82 Q245.893 1545.82 247.698 1542.27 Q249.527 1538.71 249.527 1531.6 Q249.527 1524.47 247.698 1520.93 Q245.893 1517.37 242.258 1517.37 M242.258 1513.66 Q248.069 1513.66 251.124 1518.27 Q254.203 1522.85 254.203 1531.6 Q254.203 1540.33 251.124 1544.94 Q248.069 1549.52 242.258 1549.52 Q236.448 1549.52 233.37 1544.94 Q230.314 1540.33 230.314 1531.6 Q230.314 1522.85 233.37 1518.27 Q236.448 1513.66 242.258 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M744.57 1544.91 L752.209 1544.91 L752.209 1518.55 L743.899 1520.21 L743.899 1515.95 L752.163 1514.29 L756.839 1514.29 L756.839 1544.91 L764.478 1544.91 L764.478 1548.85 L744.57 1548.85 L744.57 1544.91 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M783.922 1517.37 Q780.311 1517.37 778.482 1520.93 Q776.677 1524.47 776.677 1531.6 Q776.677 1538.71 778.482 1542.27 Q780.311 1545.82 783.922 1545.82 Q787.556 1545.82 789.362 1542.27 Q791.19 1538.71 791.19 1531.6 Q791.19 1524.47 789.362 1520.93 Q787.556 1517.37 783.922 1517.37 M783.922 1513.66 Q789.732 1513.66 792.788 1518.27 Q795.866 1522.85 795.866 1531.6 Q795.866 1540.33 792.788 1544.94 Q789.732 1549.52 783.922 1549.52 Q778.112 1549.52 775.033 1544.94 Q771.978 1540.33 771.978 1531.6 Q771.978 1522.85 775.033 1518.27 Q778.112 1513.66 783.922 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M1276.28 1544.91 L1292.6 1544.91 L1292.6 1548.85 L1270.66 1548.85 L1270.66 1544.91 Q1273.32 1542.16 1277.9 1537.53 Q1282.51 1532.88 1283.69 1531.53 Q1285.93 1529.01 1286.81 1527.27 Q1287.72 1525.51 1287.72 1523.82 Q1287.72 1521.07 1285.77 1519.33 Q1283.85 1517.6 1280.75 1517.6 Q1278.55 1517.6 1276.1 1518.36 Q1273.66 1519.13 1270.89 1520.68 L1270.89 1515.95 Q1273.71 1514.82 1276.16 1514.24 Q1278.62 1513.66 1280.66 1513.66 Q1286.03 1513.66 1289.22 1516.35 Q1292.41 1519.03 1292.41 1523.52 Q1292.41 1525.65 1291.6 1527.57 Q1290.82 1529.47 1288.71 1532.07 Q1288.13 1532.74 1285.03 1535.95 Q1281.93 1539.15 1276.28 1544.91 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M1312.41 1517.37 Q1308.8 1517.37 1306.97 1520.93 Q1305.17 1524.47 1305.17 1531.6 Q1305.17 1538.71 1306.97 1542.27 Q1308.8 1545.82 1312.41 1545.82 Q1316.05 1545.82 1317.85 1542.27 Q1319.68 1538.71 1319.68 1531.6 Q1319.68 1524.47 1317.85 1520.93 Q1316.05 1517.37 1312.41 1517.37 M1312.41 1513.66 Q1318.22 1513.66 1321.28 1518.27 Q1324.36 1522.85 1324.36 1531.6 Q1324.36 1540.33 1321.28 1544.94 Q1318.22 1549.52 1312.41 1549.52 Q1306.6 1549.52 1303.53 1544.94 Q1300.47 1540.33 1300.47 1531.6 Q1300.47 1522.85 1303.53 1518.27 Q1306.6 1513.66 1312.41 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M1813.97 1530.21 Q1817.33 1530.93 1819.21 1533.2 Q1821.1 1535.47 1821.1 1538.8 Q1821.1 1543.92 1817.59 1546.72 Q1814.07 1549.52 1807.59 1549.52 Q1805.41 1549.52 1803.09 1549.08 Q1800.8 1548.66 1798.35 1547.81 L1798.35 1543.29 Q1800.29 1544.43 1802.61 1545.01 Q1804.92 1545.58 1807.45 1545.58 Q1811.84 1545.58 1814.14 1543.85 Q1816.45 1542.11 1816.45 1538.8 Q1816.45 1535.75 1814.3 1534.03 Q1812.17 1532.3 1808.35 1532.3 L1804.32 1532.3 L1804.32 1528.45 L1808.53 1528.45 Q1811.98 1528.45 1813.81 1527.09 Q1815.64 1525.7 1815.64 1523.11 Q1815.64 1520.45 1813.74 1519.03 Q1811.87 1517.6 1808.35 1517.6 Q1806.43 1517.6 1804.23 1518.01 Q1802.03 1518.43 1799.39 1519.31 L1799.39 1515.14 Q1802.05 1514.4 1804.37 1514.03 Q1806.71 1513.66 1808.77 1513.66 Q1814.09 1513.66 1817.19 1516.09 Q1820.29 1518.5 1820.29 1522.62 Q1820.29 1525.49 1818.65 1527.48 Q1817.01 1529.45 1813.97 1530.21 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M1839.97 1517.37 Q1836.36 1517.37 1834.53 1520.93 Q1832.72 1524.47 1832.72 1531.6 Q1832.72 1538.71 1834.53 1542.27 Q1836.36 1545.82 1839.97 1545.82 Q1843.6 1545.82 1845.41 1542.27 Q1847.24 1538.71 1847.24 1531.6 Q1847.24 1524.47 1845.41 1520.93 Q1843.6 1517.37 1839.97 1517.37 M1839.97 1513.66 Q1845.78 1513.66 1848.84 1518.27 Q1851.91 1522.85 1851.91 1531.6 Q1851.91 1540.33 1848.84 1544.94 Q1845.78 1549.52 1839.97 1549.52 Q1834.16 1549.52 1831.08 1544.94 Q1828.03 1540.33 1828.03 1531.6 Q1828.03 1522.85 1831.08 1518.27 Q1834.16 1513.66 1839.97 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2340.93 1518.36 L2329.12 1536.81 L2340.93 1536.81 L2340.93 1518.36 M2339.7 1514.29 L2345.58 1514.29 L2345.58 1536.81 L2350.51 1536.81 L2350.51 1540.7 L2345.58 1540.7 L2345.58 1548.85 L2340.93 1548.85 L2340.93 1540.7 L2325.33 1540.7 L2325.33 1536.19 L2339.7 1514.29 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2368.24 1517.37 Q2364.63 1517.37 2362.8 1520.93 Q2361 1524.47 2361 1531.6 Q2361 1538.71 2362.8 1542.27 Q2364.63 1545.82 2368.24 1545.82 Q2371.88 1545.82 2373.68 1542.27 Q2375.51 1538.71 2375.51 1531.6 Q2375.51 1524.47 2373.68 1520.93 Q2371.88 1517.37 2368.24 1517.37 M2368.24 1513.66 Q2374.05 1513.66 2377.11 1518.27 Q2380.19 1522.85 2380.19 1531.6 Q2380.19 1540.33 2377.11 1544.94 Q2374.05 1549.52 2368.24 1549.52 Q2362.43 1549.52 2359.35 1544.94 Q2356.3 1540.33 2356.3 1531.6 Q2356.3 1522.85 2359.35 1518.27 Q2362.43 1513.66 2368.24 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1246.58 2352.76,1246.58 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1006.71 2352.76,1006.71 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,766.846 2352.76,766.846 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,526.979 2352.76,526.979 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,287.111 2352.76,287.111 \"/>\n",
       "<polyline clip-path=\"url(#clip392)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,47.2441 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 189.496,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 208.394,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1246.58 208.394,1246.58 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1006.71 208.394,1006.71 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,766.846 208.394,766.846 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,526.979 208.394,526.979 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,287.111 208.394,287.111 \"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,47.2441 208.394,47.2441 \"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M51.9267 1506.24 L59.5656 1506.24 L59.5656 1479.87 L51.2554 1481.54 L51.2554 1477.28 L59.5193 1475.62 L64.1952 1475.62 L64.1952 1506.24 L71.834 1506.24 L71.834 1510.18 L51.9267 1510.18 L51.9267 1506.24 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M91.2784 1478.69 Q87.6673 1478.69 85.8386 1482.26 Q84.033 1485.8 84.033 1492.93 Q84.033 1500.04 85.8386 1503.6 Q87.6673 1507.14 91.2784 1507.14 Q94.9126 1507.14 96.7182 1503.6 Q98.5468 1500.04 98.5468 1492.93 Q98.5468 1485.8 96.7182 1482.26 Q94.9126 1478.69 91.2784 1478.69 M91.2784 1474.99 Q97.0885 1474.99 100.144 1479.6 Q103.223 1484.18 103.223 1492.93 Q103.223 1501.66 100.144 1506.26 Q97.0885 1510.85 91.2784 1510.85 Q85.4682 1510.85 82.3895 1506.26 Q79.334 1501.66 79.334 1492.93 Q79.334 1484.18 82.3895 1479.6 Q85.4682 1474.99 91.2784 1474.99 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M103.223 1469.09 L127.334 1469.09 L127.334 1472.29 L103.223 1472.29 L103.223 1469.09 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M144.13 1467.21 Q141.572 1467.21 140.067 1468.96 Q138.581 1470.71 138.581 1473.76 Q138.581 1476.78 140.067 1478.55 Q141.572 1480.3 144.13 1480.3 Q146.688 1480.3 148.173 1478.55 Q149.678 1476.78 149.678 1473.76 Q149.678 1470.71 148.173 1468.96 Q146.688 1467.21 144.13 1467.21 M151.672 1455.31 L151.672 1458.77 Q150.242 1458.09 148.775 1457.73 Q147.327 1457.37 145.898 1457.37 Q142.136 1457.37 140.142 1459.91 Q138.168 1462.45 137.885 1467.59 Q138.995 1465.95 140.669 1465.09 Q142.343 1464.2 144.355 1464.2 Q148.587 1464.2 151.032 1466.78 Q153.496 1469.34 153.496 1473.76 Q153.496 1478.08 150.938 1480.7 Q148.38 1483.31 144.13 1483.31 Q139.258 1483.31 136.682 1479.59 Q134.105 1475.84 134.105 1468.75 Q134.105 1462.1 137.265 1458.15 Q140.425 1454.18 145.747 1454.18 Q147.177 1454.18 148.625 1454.46 Q150.092 1454.74 151.672 1455.31 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M52.8671 1266.37 L60.506 1266.37 L60.506 1240.01 L52.1958 1241.67 L52.1958 1237.41 L60.4597 1235.75 L65.1356 1235.75 L65.1356 1266.37 L72.7744 1266.37 L72.7744 1270.31 L52.8671 1270.31 L52.8671 1266.37 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M92.2188 1238.83 Q88.6077 1238.83 86.779 1242.39 Q84.9734 1245.93 84.9734 1253.06 Q84.9734 1260.17 86.779 1263.73 Q88.6077 1267.28 92.2188 1267.28 Q95.853 1267.28 97.6585 1263.73 Q99.4872 1260.17 99.4872 1253.06 Q99.4872 1245.93 97.6585 1242.39 Q95.853 1238.83 92.2188 1238.83 M92.2188 1235.12 Q98.0289 1235.12 101.084 1239.73 Q104.163 1244.31 104.163 1253.06 Q104.163 1261.79 101.084 1266.4 Q98.0289 1270.98 92.2188 1270.98 Q86.4086 1270.98 83.3299 1266.4 Q80.2744 1261.79 80.2744 1253.06 Q80.2744 1244.31 83.3299 1239.73 Q86.4086 1235.12 92.2188 1235.12 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M104.163 1229.22 L128.275 1229.22 L128.275 1232.42 L104.163 1232.42 L104.163 1229.22 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M136.513 1214.82 L151.427 1214.82 L151.427 1218.02 L139.992 1218.02 L139.992 1224.9 Q140.819 1224.62 141.647 1224.48 Q142.475 1224.33 143.302 1224.33 Q148.004 1224.33 150.75 1226.91 Q153.496 1229.49 153.496 1233.89 Q153.496 1238.42 150.675 1240.94 Q147.854 1243.44 142.719 1243.44 Q140.951 1243.44 139.108 1243.14 Q137.284 1242.84 135.328 1242.24 L135.328 1238.42 Q137.02 1239.34 138.826 1239.79 Q140.631 1240.25 142.644 1240.25 Q145.898 1240.25 147.797 1238.53 Q149.697 1236.82 149.697 1233.89 Q149.697 1230.95 147.797 1229.24 Q145.898 1227.53 142.644 1227.53 Q141.12 1227.53 139.597 1227.87 Q138.092 1228.21 136.513 1228.92 L136.513 1214.82 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M51.6634 1026.51 L59.3023 1026.51 L59.3023 1000.14 L50.9921 1001.81 L50.9921 997.548 L59.256 995.881 L63.9319 995.881 L63.9319 1026.51 L71.5707 1026.51 L71.5707 1030.44 L51.6634 1030.44 L51.6634 1026.51 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M91.0151 998.96 Q87.404 998.96 85.5753 1002.52 Q83.7697 1006.07 83.7697 1013.2 Q83.7697 1020.3 85.5753 1023.87 Q87.404 1027.41 91.0151 1027.41 Q94.6493 1027.41 96.4548 1023.87 Q98.2835 1020.3 98.2835 1013.2 Q98.2835 1006.07 96.4548 1002.52 Q94.6493 998.96 91.0151 998.96 M91.0151 995.256 Q96.8252 995.256 99.8808 999.862 Q102.959 1004.45 102.959 1013.2 Q102.959 1021.92 99.8808 1026.53 Q96.8252 1031.11 91.0151 1031.11 Q85.2049 1031.11 82.1262 1026.53 Q79.0707 1021.92 79.0707 1013.2 Q79.0707 1004.45 82.1262 999.862 Q85.2049 995.256 91.0151 995.256 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M102.959 989.357 L127.071 989.357 L127.071 992.555 L102.959 992.555 L102.959 989.357 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M145.71 978.261 L136.118 993.25 L145.71 993.25 L145.71 978.261 M144.713 974.95 L149.49 974.95 L149.49 993.25 L153.496 993.25 L153.496 996.41 L149.49 996.41 L149.49 1003.03 L145.71 1003.03 L145.71 996.41 L133.033 996.41 L133.033 992.743 L144.713 974.95 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M52.585 786.638 L60.2238 786.638 L60.2238 760.273 L51.9137 761.939 L51.9137 757.68 L60.1776 756.014 L64.8535 756.014 L64.8535 786.638 L72.4923 786.638 L72.4923 790.574 L52.585 790.574 L52.585 786.638 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M91.9366 759.092 Q88.3255 759.092 86.4969 762.657 Q84.6913 766.199 84.6913 773.328 Q84.6913 780.435 86.4969 784 Q88.3255 787.541 91.9366 787.541 Q95.5709 787.541 97.3764 784 Q99.2051 780.435 99.2051 773.328 Q99.2051 766.199 97.3764 762.657 Q95.5709 759.092 91.9366 759.092 M91.9366 755.389 Q97.7468 755.389 100.802 759.995 Q103.881 764.578 103.881 773.328 Q103.881 782.055 100.802 786.662 Q97.7468 791.245 91.9366 791.245 Q86.1265 791.245 83.0478 786.662 Q79.9923 782.055 79.9923 773.328 Q79.9923 764.578 83.0478 759.995 Q86.1265 755.389 91.9366 755.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M103.881 749.49 L127.993 749.49 L127.993 752.687 L103.881 752.687 L103.881 749.49 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M147.703 748.023 Q150.43 748.606 151.954 750.449 Q153.496 752.292 153.496 755.001 Q153.496 759.157 150.637 761.433 Q147.778 763.709 142.512 763.709 Q140.744 763.709 138.863 763.351 Q137.002 763.013 135.008 762.317 L135.008 758.649 Q136.588 759.571 138.469 760.041 Q140.349 760.511 142.399 760.511 Q145.973 760.511 147.835 759.101 Q149.716 757.69 149.716 755.001 Q149.716 752.518 147.966 751.126 Q146.236 749.716 143.133 749.716 L139.86 749.716 L139.86 746.594 L143.283 746.594 Q146.086 746.594 147.571 745.484 Q149.057 744.355 149.057 742.249 Q149.057 740.086 147.515 738.939 Q145.992 737.773 143.133 737.773 Q141.572 737.773 139.785 738.111 Q137.998 738.45 135.854 739.164 L135.854 735.779 Q138.017 735.177 139.898 734.876 Q141.797 734.575 143.471 734.575 Q147.797 734.575 150.317 736.55 Q152.838 738.506 152.838 741.854 Q152.838 744.186 151.502 745.804 Q150.167 747.402 147.703 748.023 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M53.3561 546.771 L60.995 546.771 L60.995 520.406 L52.6848 522.072 L52.6848 517.813 L60.9487 516.146 L65.6246 516.146 L65.6246 546.771 L73.2634 546.771 L73.2634 550.706 L53.3561 550.706 L53.3561 546.771 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M92.7078 519.225 Q89.0967 519.225 87.268 522.79 Q85.4624 526.331 85.4624 533.461 Q85.4624 540.567 87.268 544.132 Q89.0967 547.674 92.7078 547.674 Q96.342 547.674 98.1475 544.132 Q99.9762 540.567 99.9762 533.461 Q99.9762 526.331 98.1475 522.79 Q96.342 519.225 92.7078 519.225 M92.7078 515.521 Q98.5179 515.521 101.573 520.128 Q104.652 524.711 104.652 533.461 Q104.652 542.188 101.573 546.794 Q98.5179 551.378 92.7078 551.378 Q86.8976 551.378 83.8189 546.794 Q80.7634 542.188 80.7634 533.461 Q80.7634 524.711 83.8189 520.128 Q86.8976 515.521 92.7078 515.521 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M104.652 509.623 L128.764 509.623 L128.764 512.82 L104.652 512.82 L104.652 509.623 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M140.236 520.099 L153.496 520.099 L153.496 523.296 L135.666 523.296 L135.666 520.099 Q137.829 517.86 141.553 514.099 Q145.296 510.319 146.255 509.228 Q148.079 507.178 148.794 505.767 Q149.527 504.338 149.527 502.965 Q149.527 500.727 147.948 499.316 Q146.387 497.905 143.866 497.905 Q142.08 497.905 140.086 498.526 Q138.111 499.147 135.854 500.407 L135.854 496.57 Q138.149 495.648 140.142 495.178 Q142.136 494.708 143.791 494.708 Q148.155 494.708 150.75 496.89 Q153.345 499.071 153.345 502.72 Q153.345 504.451 152.687 506.012 Q152.048 507.554 150.336 509.66 Q149.866 510.206 147.346 512.82 Q144.826 515.415 140.236 520.099 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M53.0552 306.904 L60.694 306.904 L60.694 280.538 L52.3839 282.205 L52.3839 277.946 L60.6477 276.279 L65.3236 276.279 L65.3236 306.904 L72.9625 306.904 L72.9625 310.839 L53.0552 310.839 L53.0552 306.904 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M92.4068 279.358 Q88.7957 279.358 86.967 282.922 Q85.1615 286.464 85.1615 293.594 Q85.1615 300.7 86.967 304.265 Q88.7957 307.807 92.4068 307.807 Q96.0411 307.807 97.8466 304.265 Q99.6753 300.7 99.6753 293.594 Q99.6753 286.464 97.8466 282.922 Q96.0411 279.358 92.4068 279.358 M92.4068 275.654 Q98.217 275.654 101.273 280.26 Q104.351 284.844 104.351 293.594 Q104.351 302.321 101.273 306.927 Q98.217 311.51 92.4068 311.51 Q86.5967 311.51 83.518 306.927 Q80.4625 302.321 80.4625 293.594 Q80.4625 284.844 83.518 280.26 Q86.5967 275.654 92.4068 275.654 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M104.351 269.755 L128.463 269.755 L128.463 272.953 L104.351 272.953 L104.351 269.755 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M137.321 280.231 L143.528 280.231 L143.528 258.809 L136.776 260.163 L136.776 256.703 L143.49 255.349 L147.289 255.349 L147.289 280.231 L153.496 280.231 L153.496 283.429 L137.321 283.429 L137.321 280.231 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M82.7903 67.0365 L90.4291 67.0365 L90.4291 40.6709 L82.119 42.3376 L82.119 38.0784 L90.3828 36.4117 L95.0587 36.4117 L95.0587 67.0365 L102.698 67.0365 L102.698 70.9717 L82.7903 70.9717 L82.7903 67.0365 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M122.142 39.4904 Q118.531 39.4904 116.702 43.0552 Q114.897 46.5968 114.897 53.7264 Q114.897 60.8329 116.702 64.3977 Q118.531 67.9393 122.142 67.9393 Q125.776 67.9393 127.582 64.3977 Q129.41 60.8329 129.41 53.7264 Q129.41 46.5968 127.582 43.0552 Q125.776 39.4904 122.142 39.4904 M122.142 35.7867 Q127.952 35.7867 131.008 40.3932 Q134.086 44.9765 134.086 53.7264 Q134.086 62.4532 131.008 67.0597 Q127.952 71.643 122.142 71.643 Q116.332 71.643 113.253 67.0597 Q110.198 62.4532 110.198 53.7264 Q110.198 44.9765 113.253 40.3932 Q116.332 35.7867 122.142 35.7867 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M143.791 17.9827 Q140.857 17.9827 139.371 20.8791 Q137.904 23.7567 137.904 29.5495 Q137.904 35.3235 139.371 38.2199 Q140.857 41.0975 143.791 41.0975 Q146.744 41.0975 148.211 38.2199 Q149.697 35.3235 149.697 29.5495 Q149.697 23.7567 148.211 20.8791 Q146.744 17.9827 143.791 17.9827 M143.791 14.9735 Q148.512 14.9735 150.994 18.7162 Q153.496 22.4402 153.496 29.5495 Q153.496 36.64 150.994 40.3828 Q148.512 44.1067 143.791 44.1067 Q139.07 44.1067 136.569 40.3828 Q134.086 36.64 134.086 29.5495 Q134.086 22.4402 136.569 18.7162 Q139.07 14.9735 143.791 14.9735 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip392)\" cx=\"242.258\" cy=\"95.4604\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"295.021\" cy=\"95.8334\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"347.783\" cy=\"114.365\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"400.546\" cy=\"114.49\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"453.308\" cy=\"118.29\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"506.071\" cy=\"118.449\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"558.833\" cy=\"121.865\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"611.595\" cy=\"130.902\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"664.358\" cy=\"130.903\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"717.12\" cy=\"144.172\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"769.883\" cy=\"151.638\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"822.645\" cy=\"157.151\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"875.408\" cy=\"165.175\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"928.17\" cy=\"169.031\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"980.932\" cy=\"174.711\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1033.69\" cy=\"177.547\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1086.46\" cy=\"177.75\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1139.22\" cy=\"178.687\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1191.98\" cy=\"181.991\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1244.74\" cy=\"211.859\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1297.51\" cy=\"282.265\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1350.27\" cy=\"331.925\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1403.03\" cy=\"433.192\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1455.79\" cy=\"486.83\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1508.56\" cy=\"508.181\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1561.32\" cy=\"522.608\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1614.08\" cy=\"522.614\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1666.84\" cy=\"523.986\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1719.61\" cy=\"533.825\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1772.37\" cy=\"549.264\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1825.13\" cy=\"562.044\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1877.89\" cy=\"582.544\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1930.66\" cy=\"598.174\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1983.42\" cy=\"598.187\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2036.18\" cy=\"598.588\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2088.94\" cy=\"619.822\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2141.71\" cy=\"661.221\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2194.47\" cy=\"721.819\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2247.23\" cy=\"749.883\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2299.99\" cy=\"765.985\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"2352.76\" cy=\"791.047\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"242.258\" cy=\"119.474\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"295.021\" cy=\"119.475\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"347.783\" cy=\"148.49\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"400.546\" cy=\"167.275\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"453.308\" cy=\"170.118\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"506.071\" cy=\"170.514\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"558.833\" cy=\"172.047\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"611.595\" cy=\"173.065\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"664.358\" cy=\"173.866\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"717.12\" cy=\"175.07\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"769.883\" cy=\"175.225\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"822.645\" cy=\"179.478\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"875.408\" cy=\"190.633\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"928.17\" cy=\"225.564\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"980.932\" cy=\"364.423\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1033.69\" cy=\"479.243\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1086.46\" cy=\"579.319\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1139.22\" cy=\"702.409\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1191.98\" cy=\"731.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1244.74\" cy=\"751.474\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1297.51\" cy=\"764.38\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1350.27\" cy=\"771.749\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1403.03\" cy=\"790.457\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1455.79\" cy=\"863.009\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1508.56\" cy=\"993.206\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1561.32\" cy=\"1147.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"242.258\" cy=\"80.917\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"295.021\" cy=\"82.6232\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"347.783\" cy=\"108.871\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"400.546\" cy=\"111.861\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"453.308\" cy=\"112.783\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"506.071\" cy=\"116.651\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"558.833\" cy=\"142.358\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"611.595\" cy=\"148.227\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"664.358\" cy=\"168.836\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"717.12\" cy=\"177.161\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"769.883\" cy=\"197.102\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"822.645\" cy=\"213.492\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"875.408\" cy=\"256.952\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"928.17\" cy=\"272.899\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"980.932\" cy=\"393.228\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1033.69\" cy=\"490.122\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1086.46\" cy=\"528.889\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1139.22\" cy=\"612.925\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1191.98\" cy=\"682.534\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1244.74\" cy=\"732.106\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1297.51\" cy=\"757.341\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1350.27\" cy=\"763.637\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1403.03\" cy=\"764.961\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1455.79\" cy=\"821.753\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1508.56\" cy=\"935.63\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip392)\" cx=\"1561.32\" cy=\"1047.39\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M1825.02 302.578 L2280.65 302.578 L2280.65 95.2176 L1825.02 95.2176  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip390)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1825.02,302.578 2280.65,302.578 2280.65,95.2176 1825.02,95.2176 1825.02,302.578 \"/>\n",
       "<circle clip-path=\"url(#clip390)\" cx=\"1921.16\" cy=\"147.058\" r=\"20.48\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M2039.02 148.689 L2039.02 164.338 L2034.76 164.338 L2034.76 148.828 Q2034.76 145.148 2033.33 143.319 Q2031.89 141.49 2029.02 141.49 Q2025.57 141.49 2023.58 143.69 Q2021.59 145.889 2021.59 149.685 L2021.59 164.338 L2017.31 164.338 L2017.31 138.412 L2021.59 138.412 L2021.59 142.44 Q2023.12 140.102 2025.18 138.944 Q2027.26 137.787 2029.97 137.787 Q2034.44 137.787 2036.73 140.565 Q2039.02 143.319 2039.02 148.689 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2057.56 141.398 Q2054.14 141.398 2052.14 144.083 Q2050.15 146.745 2050.15 151.398 Q2050.15 156.051 2052.12 158.736 Q2054.11 161.398 2057.56 161.398 Q2060.96 161.398 2062.95 158.713 Q2064.95 156.027 2064.95 151.398 Q2064.95 146.791 2062.95 144.106 Q2060.96 141.398 2057.56 141.398 M2057.56 137.787 Q2063.12 137.787 2066.29 141.398 Q2069.46 145.009 2069.46 151.398 Q2069.46 157.764 2066.29 161.398 Q2063.12 165.009 2057.56 165.009 Q2051.98 165.009 2048.81 161.398 Q2045.66 157.764 2045.66 151.398 Q2045.66 145.009 2048.81 141.398 Q2051.98 137.787 2057.56 137.787 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2108.12 139.176 L2108.12 143.203 Q2106.31 142.277 2104.37 141.815 Q2102.42 141.352 2100.34 141.352 Q2097.17 141.352 2095.57 142.324 Q2094 143.296 2094 145.24 Q2094 146.722 2095.13 147.578 Q2096.26 148.412 2099.69 149.176 L2101.15 149.5 Q2105.69 150.472 2107.58 152.254 Q2109.51 154.014 2109.51 157.185 Q2109.51 160.796 2106.63 162.902 Q2103.79 165.009 2098.79 165.009 Q2096.7 165.009 2094.44 164.592 Q2092.19 164.199 2089.69 163.388 L2089.69 158.99 Q2092.05 160.217 2094.34 160.842 Q2096.64 161.444 2098.88 161.444 Q2101.89 161.444 2103.51 160.426 Q2105.13 159.384 2105.13 157.509 Q2105.13 155.773 2103.95 154.847 Q2102.79 153.921 2098.83 153.064 L2097.35 152.717 Q2093.39 151.884 2091.64 150.171 Q2089.88 148.435 2089.88 145.426 Q2089.88 141.768 2092.47 139.778 Q2095.06 137.787 2099.83 137.787 Q2102.19 137.787 2104.27 138.134 Q2106.36 138.481 2108.12 139.176 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2127.07 166.745 Q2125.27 171.375 2123.56 172.787 Q2121.84 174.199 2118.97 174.199 L2115.57 174.199 L2115.57 170.634 L2118.07 170.634 Q2119.83 170.634 2120.8 169.8 Q2121.77 168.967 2122.95 165.865 L2123.72 163.921 L2113.23 138.412 L2117.75 138.412 L2125.85 158.689 L2133.95 138.412 L2138.46 138.412 L2127.07 166.745 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2164.53 143.389 Q2166.13 140.518 2168.35 139.153 Q2170.57 137.787 2173.58 137.787 Q2177.63 137.787 2179.83 140.634 Q2182.03 143.458 2182.03 148.689 L2182.03 164.338 L2177.75 164.338 L2177.75 148.828 Q2177.75 145.102 2176.43 143.296 Q2175.11 141.49 2172.4 141.49 Q2169.09 141.49 2167.17 143.69 Q2165.25 145.889 2165.25 149.685 L2165.25 164.338 L2160.96 164.338 L2160.96 148.828 Q2160.96 145.078 2159.64 143.296 Q2158.32 141.49 2155.57 141.49 Q2152.31 141.49 2150.38 143.713 Q2148.46 145.912 2148.46 149.685 L2148.46 164.338 L2144.18 164.338 L2144.18 138.412 L2148.46 138.412 L2148.46 142.44 Q2149.92 140.055 2151.96 138.921 Q2154 137.787 2156.8 137.787 Q2159.62 137.787 2161.59 139.222 Q2163.58 140.657 2164.53 143.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2210.71 143.389 Q2212.31 140.518 2214.53 139.153 Q2216.75 137.787 2219.76 137.787 Q2223.81 137.787 2226.01 140.634 Q2228.21 143.458 2228.21 148.689 L2228.21 164.338 L2223.93 164.338 L2223.93 148.828 Q2223.93 145.102 2222.61 143.296 Q2221.29 141.49 2218.58 141.49 Q2215.27 141.49 2213.35 143.69 Q2211.43 145.889 2211.43 149.685 L2211.43 164.338 L2207.14 164.338 L2207.14 148.828 Q2207.14 145.078 2205.82 143.296 Q2204.5 141.49 2201.75 141.49 Q2198.49 141.49 2196.57 143.713 Q2194.64 145.912 2194.64 149.685 L2194.64 164.338 L2190.36 164.338 L2190.36 138.412 L2194.64 138.412 L2194.64 142.44 Q2196.1 140.055 2198.14 138.921 Q2200.18 137.787 2202.98 137.787 Q2205.8 137.787 2207.77 139.222 Q2209.76 140.657 2210.71 143.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip390)\" cx=\"1921.16\" cy=\"198.898\" r=\"20.48\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M2035.73 191.016 L2035.73 195.043 Q2033.93 194.117 2031.98 193.655 Q2030.04 193.192 2027.95 193.192 Q2024.78 193.192 2023.19 194.164 Q2021.61 195.136 2021.61 197.08 Q2021.61 198.562 2022.75 199.418 Q2023.88 200.252 2027.31 201.016 L2028.77 201.34 Q2033.3 202.312 2035.2 204.094 Q2037.12 205.854 2037.12 209.025 Q2037.12 212.636 2034.25 214.742 Q2031.4 216.849 2026.4 216.849 Q2024.32 216.849 2022.05 216.432 Q2019.81 216.039 2017.31 215.228 L2017.31 210.83 Q2019.67 212.057 2021.96 212.682 Q2024.25 213.284 2026.5 213.284 Q2029.51 213.284 2031.13 212.266 Q2032.75 211.224 2032.75 209.349 Q2032.75 207.613 2031.57 206.687 Q2030.41 205.761 2026.45 204.904 L2024.97 204.557 Q2021.01 203.724 2019.25 202.011 Q2017.49 200.275 2017.49 197.266 Q2017.49 193.608 2020.08 191.618 Q2022.68 189.627 2027.45 189.627 Q2029.81 189.627 2031.89 189.974 Q2033.97 190.321 2035.73 191.016 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2065.45 190.252 L2056.08 202.867 L2065.94 216.178 L2060.92 216.178 L2053.37 205.992 L2045.83 216.178 L2040.8 216.178 L2050.87 202.613 L2041.66 190.252 L2046.68 190.252 L2053.56 199.488 L2060.43 190.252 L2065.45 190.252 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2082.75 218.585 Q2080.94 223.215 2079.23 224.627 Q2077.51 226.039 2074.64 226.039 L2071.24 226.039 L2071.24 222.474 L2073.74 222.474 Q2075.5 222.474 2076.47 221.64 Q2077.45 220.807 2078.63 217.705 L2079.39 215.761 L2068.9 190.252 L2073.42 190.252 L2081.52 210.529 L2089.62 190.252 L2094.14 190.252 L2082.75 218.585 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2098.16 190.252 L2118.39 190.252 L2118.39 194.141 L2102.38 212.775 L2118.39 212.775 L2118.39 216.178 L2097.58 216.178 L2097.58 212.289 L2113.6 193.655 L2098.16 193.655 L2098.16 190.252 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip390)\" cx=\"1921.16\" cy=\"250.738\" r=\"20.48\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip390)\" d=\"M2035.73 242.856 L2035.73 246.883 Q2033.93 245.957 2031.98 245.495 Q2030.04 245.032 2027.95 245.032 Q2024.78 245.032 2023.19 246.004 Q2021.61 246.976 2021.61 248.92 Q2021.61 250.402 2022.75 251.258 Q2023.88 252.092 2027.31 252.856 L2028.77 253.18 Q2033.3 254.152 2035.2 255.934 Q2037.12 257.694 2037.12 260.865 Q2037.12 264.476 2034.25 266.582 Q2031.4 268.689 2026.4 268.689 Q2024.32 268.689 2022.05 268.272 Q2019.81 267.879 2017.31 267.068 L2017.31 262.67 Q2019.67 263.897 2021.96 264.522 Q2024.25 265.124 2026.5 265.124 Q2029.51 265.124 2031.13 264.106 Q2032.75 263.064 2032.75 261.189 Q2032.75 259.453 2031.57 258.527 Q2030.41 257.601 2026.45 256.744 L2024.97 256.397 Q2021.01 255.564 2019.25 253.851 Q2017.49 252.115 2017.49 249.106 Q2017.49 245.448 2020.08 243.458 Q2022.68 241.467 2027.45 241.467 Q2029.81 241.467 2031.89 241.814 Q2033.97 242.161 2035.73 242.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2065.45 242.092 L2056.08 254.707 L2065.94 268.018 L2060.92 268.018 L2053.37 257.832 L2045.83 268.018 L2040.8 268.018 L2050.87 254.453 L2041.66 242.092 L2046.68 242.092 L2053.56 251.328 L2060.43 242.092 L2065.45 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2082.75 270.425 Q2080.94 275.055 2079.23 276.467 Q2077.51 277.879 2074.64 277.879 L2071.24 277.879 L2071.24 274.314 L2073.74 274.314 Q2075.5 274.314 2076.47 273.48 Q2077.45 272.647 2078.63 269.545 L2079.39 267.601 L2068.9 242.092 L2073.42 242.092 L2081.52 262.369 L2089.62 242.092 L2094.14 242.092 L2082.75 270.425 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2098.16 242.092 L2118.39 242.092 L2118.39 245.981 L2102.38 264.615 L2118.39 264.615 L2118.39 268.018 L2097.58 268.018 L2097.58 264.129 L2113.6 245.495 L2098.16 245.495 L2098.16 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2122.75 253.133 L2135.22 253.133 L2135.22 256.93 L2122.75 256.93 L2122.75 253.133 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2158.53 242.856 L2158.53 246.883 Q2156.73 245.957 2154.78 245.495 Q2152.84 245.032 2150.76 245.032 Q2147.58 245.032 2145.99 246.004 Q2144.41 246.976 2144.41 248.92 Q2144.41 250.402 2145.55 251.258 Q2146.68 252.092 2150.11 252.856 L2151.57 253.18 Q2156.1 254.152 2158 255.934 Q2159.92 257.694 2159.92 260.865 Q2159.92 264.476 2157.05 266.582 Q2154.2 268.689 2149.2 268.689 Q2147.12 268.689 2144.85 268.272 Q2142.61 267.879 2140.11 267.068 L2140.11 262.67 Q2142.47 263.897 2144.76 264.522 Q2147.05 265.124 2149.3 265.124 Q2152.31 265.124 2153.93 264.106 Q2155.55 263.064 2155.55 261.189 Q2155.55 259.453 2154.37 258.527 Q2153.21 257.601 2149.25 256.744 L2147.77 256.397 Q2143.81 255.564 2142.05 253.851 Q2140.29 252.115 2140.29 249.106 Q2140.29 245.448 2142.88 243.458 Q2145.48 241.467 2150.25 241.467 Q2152.61 241.467 2154.69 241.814 Q2156.77 242.161 2158.53 242.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2164.85 242.092 L2185.08 242.092 L2185.08 245.981 L2169.07 264.615 L2185.08 264.615 L2185.08 268.018 L2164.27 268.018 L2164.27 264.129 L2180.29 245.495 L2164.85 245.495 L2164.85 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2195.8 234.731 L2195.8 242.092 L2204.57 242.092 L2204.57 245.402 L2195.8 245.402 L2195.8 259.476 Q2195.8 262.647 2196.66 263.55 Q2197.54 264.453 2200.2 264.453 L2204.57 264.453 L2204.57 268.018 L2200.2 268.018 Q2195.27 268.018 2193.39 266.189 Q2191.52 264.337 2191.52 259.476 L2191.52 245.402 L2188.39 245.402 L2188.39 242.092 L2191.52 242.092 L2191.52 234.731 L2195.8 234.731 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2231.73 242.092 L2222.35 254.707 L2232.21 268.018 L2227.19 268.018 L2219.64 257.832 L2212.1 268.018 L2207.07 268.018 L2217.14 254.453 L2207.93 242.092 L2212.95 242.092 L2219.83 251.328 L2226.7 242.092 L2231.73 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip390)\" d=\"M2236.38 242.092 L2256.61 242.092 L2256.61 245.981 L2240.59 264.615 L2256.61 264.615 L2256.61 268.018 L2235.8 268.018 L2235.8 264.129 L2251.82 245.495 L2236.38 245.495 L2236.38 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /></svg>\n"
      ],
      "text/html": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip440\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip441\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M189.496 1486.45 L2352.76 1486.45 L2352.76 47.2441 L189.496 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip442\">\n",
       "    <rect x=\"189\" y=\"47\" width=\"2164\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"242.258,1486.45 242.258,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"769.883,1486.45 769.883,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1297.51,1486.45 1297.51,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1825.13,1486.45 1825.13,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2352.76,1486.45 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"242.258,1486.45 242.258,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"769.883,1486.45 769.883,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1297.51,1486.45 1297.51,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1825.13,1486.45 1825.13,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2352.76,1486.45 2352.76,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M242.258 1517.37 Q238.647 1517.37 236.819 1520.93 Q235.013 1524.47 235.013 1531.6 Q235.013 1538.71 236.819 1542.27 Q238.647 1545.82 242.258 1545.82 Q245.893 1545.82 247.698 1542.27 Q249.527 1538.71 249.527 1531.6 Q249.527 1524.47 247.698 1520.93 Q245.893 1517.37 242.258 1517.37 M242.258 1513.66 Q248.069 1513.66 251.124 1518.27 Q254.203 1522.85 254.203 1531.6 Q254.203 1540.33 251.124 1544.94 Q248.069 1549.52 242.258 1549.52 Q236.448 1549.52 233.37 1544.94 Q230.314 1540.33 230.314 1531.6 Q230.314 1522.85 233.37 1518.27 Q236.448 1513.66 242.258 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M744.57 1544.91 L752.209 1544.91 L752.209 1518.55 L743.899 1520.21 L743.899 1515.95 L752.163 1514.29 L756.839 1514.29 L756.839 1544.91 L764.478 1544.91 L764.478 1548.85 L744.57 1548.85 L744.57 1544.91 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M783.922 1517.37 Q780.311 1517.37 778.482 1520.93 Q776.677 1524.47 776.677 1531.6 Q776.677 1538.71 778.482 1542.27 Q780.311 1545.82 783.922 1545.82 Q787.556 1545.82 789.362 1542.27 Q791.19 1538.71 791.19 1531.6 Q791.19 1524.47 789.362 1520.93 Q787.556 1517.37 783.922 1517.37 M783.922 1513.66 Q789.732 1513.66 792.788 1518.27 Q795.866 1522.85 795.866 1531.6 Q795.866 1540.33 792.788 1544.94 Q789.732 1549.52 783.922 1549.52 Q778.112 1549.52 775.033 1544.94 Q771.978 1540.33 771.978 1531.6 Q771.978 1522.85 775.033 1518.27 Q778.112 1513.66 783.922 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M1276.28 1544.91 L1292.6 1544.91 L1292.6 1548.85 L1270.66 1548.85 L1270.66 1544.91 Q1273.32 1542.16 1277.9 1537.53 Q1282.51 1532.88 1283.69 1531.53 Q1285.93 1529.01 1286.81 1527.27 Q1287.72 1525.51 1287.72 1523.82 Q1287.72 1521.07 1285.77 1519.33 Q1283.85 1517.6 1280.75 1517.6 Q1278.55 1517.6 1276.1 1518.36 Q1273.66 1519.13 1270.89 1520.68 L1270.89 1515.95 Q1273.71 1514.82 1276.16 1514.24 Q1278.62 1513.66 1280.66 1513.66 Q1286.03 1513.66 1289.22 1516.35 Q1292.41 1519.03 1292.41 1523.52 Q1292.41 1525.65 1291.6 1527.57 Q1290.82 1529.47 1288.71 1532.07 Q1288.13 1532.74 1285.03 1535.95 Q1281.93 1539.15 1276.28 1544.91 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M1312.41 1517.37 Q1308.8 1517.37 1306.97 1520.93 Q1305.17 1524.47 1305.17 1531.6 Q1305.17 1538.71 1306.97 1542.27 Q1308.8 1545.82 1312.41 1545.82 Q1316.05 1545.82 1317.85 1542.27 Q1319.68 1538.71 1319.68 1531.6 Q1319.68 1524.47 1317.85 1520.93 Q1316.05 1517.37 1312.41 1517.37 M1312.41 1513.66 Q1318.22 1513.66 1321.28 1518.27 Q1324.36 1522.85 1324.36 1531.6 Q1324.36 1540.33 1321.28 1544.94 Q1318.22 1549.52 1312.41 1549.52 Q1306.6 1549.52 1303.53 1544.94 Q1300.47 1540.33 1300.47 1531.6 Q1300.47 1522.85 1303.53 1518.27 Q1306.6 1513.66 1312.41 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M1813.97 1530.21 Q1817.33 1530.93 1819.21 1533.2 Q1821.1 1535.47 1821.1 1538.8 Q1821.1 1543.92 1817.59 1546.72 Q1814.07 1549.52 1807.59 1549.52 Q1805.41 1549.52 1803.09 1549.08 Q1800.8 1548.66 1798.35 1547.81 L1798.35 1543.29 Q1800.29 1544.43 1802.61 1545.01 Q1804.92 1545.58 1807.45 1545.58 Q1811.84 1545.58 1814.14 1543.85 Q1816.45 1542.11 1816.45 1538.8 Q1816.45 1535.75 1814.3 1534.03 Q1812.17 1532.3 1808.35 1532.3 L1804.32 1532.3 L1804.32 1528.45 L1808.53 1528.45 Q1811.98 1528.45 1813.81 1527.09 Q1815.64 1525.7 1815.64 1523.11 Q1815.64 1520.45 1813.74 1519.03 Q1811.87 1517.6 1808.35 1517.6 Q1806.43 1517.6 1804.23 1518.01 Q1802.03 1518.43 1799.39 1519.31 L1799.39 1515.14 Q1802.05 1514.4 1804.37 1514.03 Q1806.71 1513.66 1808.77 1513.66 Q1814.09 1513.66 1817.19 1516.09 Q1820.29 1518.5 1820.29 1522.62 Q1820.29 1525.49 1818.65 1527.48 Q1817.01 1529.45 1813.97 1530.21 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M1839.97 1517.37 Q1836.36 1517.37 1834.53 1520.93 Q1832.72 1524.47 1832.72 1531.6 Q1832.72 1538.71 1834.53 1542.27 Q1836.36 1545.82 1839.97 1545.82 Q1843.6 1545.82 1845.41 1542.27 Q1847.24 1538.71 1847.24 1531.6 Q1847.24 1524.47 1845.41 1520.93 Q1843.6 1517.37 1839.97 1517.37 M1839.97 1513.66 Q1845.78 1513.66 1848.84 1518.27 Q1851.91 1522.85 1851.91 1531.6 Q1851.91 1540.33 1848.84 1544.94 Q1845.78 1549.52 1839.97 1549.52 Q1834.16 1549.52 1831.08 1544.94 Q1828.03 1540.33 1828.03 1531.6 Q1828.03 1522.85 1831.08 1518.27 Q1834.16 1513.66 1839.97 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2340.93 1518.36 L2329.12 1536.81 L2340.93 1536.81 L2340.93 1518.36 M2339.7 1514.29 L2345.58 1514.29 L2345.58 1536.81 L2350.51 1536.81 L2350.51 1540.7 L2345.58 1540.7 L2345.58 1548.85 L2340.93 1548.85 L2340.93 1540.7 L2325.33 1540.7 L2325.33 1536.19 L2339.7 1514.29 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2368.24 1517.37 Q2364.63 1517.37 2362.8 1520.93 Q2361 1524.47 2361 1531.6 Q2361 1538.71 2362.8 1542.27 Q2364.63 1545.82 2368.24 1545.82 Q2371.88 1545.82 2373.68 1542.27 Q2375.51 1538.71 2375.51 1531.6 Q2375.51 1524.47 2373.68 1520.93 Q2371.88 1517.37 2368.24 1517.37 M2368.24 1513.66 Q2374.05 1513.66 2377.11 1518.27 Q2380.19 1522.85 2380.19 1531.6 Q2380.19 1540.33 2377.11 1544.94 Q2374.05 1549.52 2368.24 1549.52 Q2362.43 1549.52 2359.35 1544.94 Q2356.3 1540.33 2356.3 1531.6 Q2356.3 1522.85 2359.35 1518.27 Q2362.43 1513.66 2368.24 1513.66 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1246.58 2352.76,1246.58 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,1006.71 2352.76,1006.71 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,766.846 2352.76,766.846 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,526.979 2352.76,526.979 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,287.111 2352.76,287.111 \"/>\n",
       "<polyline clip-path=\"url(#clip442)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"189.496,47.2441 2352.76,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 189.496,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1486.45 208.394,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1246.58 208.394,1246.58 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,1006.71 208.394,1006.71 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,766.846 208.394,766.846 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,526.979 208.394,526.979 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,287.111 208.394,287.111 \"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"189.496,47.2441 208.394,47.2441 \"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M51.9267 1506.24 L59.5656 1506.24 L59.5656 1479.87 L51.2554 1481.54 L51.2554 1477.28 L59.5193 1475.62 L64.1952 1475.62 L64.1952 1506.24 L71.834 1506.24 L71.834 1510.18 L51.9267 1510.18 L51.9267 1506.24 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M91.2784 1478.69 Q87.6673 1478.69 85.8386 1482.26 Q84.033 1485.8 84.033 1492.93 Q84.033 1500.04 85.8386 1503.6 Q87.6673 1507.14 91.2784 1507.14 Q94.9126 1507.14 96.7182 1503.6 Q98.5468 1500.04 98.5468 1492.93 Q98.5468 1485.8 96.7182 1482.26 Q94.9126 1478.69 91.2784 1478.69 M91.2784 1474.99 Q97.0885 1474.99 100.144 1479.6 Q103.223 1484.18 103.223 1492.93 Q103.223 1501.66 100.144 1506.26 Q97.0885 1510.85 91.2784 1510.85 Q85.4682 1510.85 82.3895 1506.26 Q79.334 1501.66 79.334 1492.93 Q79.334 1484.18 82.3895 1479.6 Q85.4682 1474.99 91.2784 1474.99 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M103.223 1469.09 L127.334 1469.09 L127.334 1472.29 L103.223 1472.29 L103.223 1469.09 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M144.13 1467.21 Q141.572 1467.21 140.067 1468.96 Q138.581 1470.71 138.581 1473.76 Q138.581 1476.78 140.067 1478.55 Q141.572 1480.3 144.13 1480.3 Q146.688 1480.3 148.173 1478.55 Q149.678 1476.78 149.678 1473.76 Q149.678 1470.71 148.173 1468.96 Q146.688 1467.21 144.13 1467.21 M151.672 1455.31 L151.672 1458.77 Q150.242 1458.09 148.775 1457.73 Q147.327 1457.37 145.898 1457.37 Q142.136 1457.37 140.142 1459.91 Q138.168 1462.45 137.885 1467.59 Q138.995 1465.95 140.669 1465.09 Q142.343 1464.2 144.355 1464.2 Q148.587 1464.2 151.032 1466.78 Q153.496 1469.34 153.496 1473.76 Q153.496 1478.08 150.938 1480.7 Q148.38 1483.31 144.13 1483.31 Q139.258 1483.31 136.682 1479.59 Q134.105 1475.84 134.105 1468.75 Q134.105 1462.1 137.265 1458.15 Q140.425 1454.18 145.747 1454.18 Q147.177 1454.18 148.625 1454.46 Q150.092 1454.74 151.672 1455.31 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M52.8671 1266.37 L60.506 1266.37 L60.506 1240.01 L52.1958 1241.67 L52.1958 1237.41 L60.4597 1235.75 L65.1356 1235.75 L65.1356 1266.37 L72.7744 1266.37 L72.7744 1270.31 L52.8671 1270.31 L52.8671 1266.37 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M92.2188 1238.83 Q88.6077 1238.83 86.779 1242.39 Q84.9734 1245.93 84.9734 1253.06 Q84.9734 1260.17 86.779 1263.73 Q88.6077 1267.28 92.2188 1267.28 Q95.853 1267.28 97.6585 1263.73 Q99.4872 1260.17 99.4872 1253.06 Q99.4872 1245.93 97.6585 1242.39 Q95.853 1238.83 92.2188 1238.83 M92.2188 1235.12 Q98.0289 1235.12 101.084 1239.73 Q104.163 1244.31 104.163 1253.06 Q104.163 1261.79 101.084 1266.4 Q98.0289 1270.98 92.2188 1270.98 Q86.4086 1270.98 83.3299 1266.4 Q80.2744 1261.79 80.2744 1253.06 Q80.2744 1244.31 83.3299 1239.73 Q86.4086 1235.12 92.2188 1235.12 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M104.163 1229.22 L128.275 1229.22 L128.275 1232.42 L104.163 1232.42 L104.163 1229.22 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M136.513 1214.82 L151.427 1214.82 L151.427 1218.02 L139.992 1218.02 L139.992 1224.9 Q140.819 1224.62 141.647 1224.48 Q142.475 1224.33 143.302 1224.33 Q148.004 1224.33 150.75 1226.91 Q153.496 1229.49 153.496 1233.89 Q153.496 1238.42 150.675 1240.94 Q147.854 1243.44 142.719 1243.44 Q140.951 1243.44 139.108 1243.14 Q137.284 1242.84 135.328 1242.24 L135.328 1238.42 Q137.02 1239.34 138.826 1239.79 Q140.631 1240.25 142.644 1240.25 Q145.898 1240.25 147.797 1238.53 Q149.697 1236.82 149.697 1233.89 Q149.697 1230.95 147.797 1229.24 Q145.898 1227.53 142.644 1227.53 Q141.12 1227.53 139.597 1227.87 Q138.092 1228.21 136.513 1228.92 L136.513 1214.82 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M51.6634 1026.51 L59.3023 1026.51 L59.3023 1000.14 L50.9921 1001.81 L50.9921 997.548 L59.256 995.881 L63.9319 995.881 L63.9319 1026.51 L71.5707 1026.51 L71.5707 1030.44 L51.6634 1030.44 L51.6634 1026.51 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M91.0151 998.96 Q87.404 998.96 85.5753 1002.52 Q83.7697 1006.07 83.7697 1013.2 Q83.7697 1020.3 85.5753 1023.87 Q87.404 1027.41 91.0151 1027.41 Q94.6493 1027.41 96.4548 1023.87 Q98.2835 1020.3 98.2835 1013.2 Q98.2835 1006.07 96.4548 1002.52 Q94.6493 998.96 91.0151 998.96 M91.0151 995.256 Q96.8252 995.256 99.8808 999.862 Q102.959 1004.45 102.959 1013.2 Q102.959 1021.92 99.8808 1026.53 Q96.8252 1031.11 91.0151 1031.11 Q85.2049 1031.11 82.1262 1026.53 Q79.0707 1021.92 79.0707 1013.2 Q79.0707 1004.45 82.1262 999.862 Q85.2049 995.256 91.0151 995.256 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M102.959 989.357 L127.071 989.357 L127.071 992.555 L102.959 992.555 L102.959 989.357 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M145.71 978.261 L136.118 993.25 L145.71 993.25 L145.71 978.261 M144.713 974.95 L149.49 974.95 L149.49 993.25 L153.496 993.25 L153.496 996.41 L149.49 996.41 L149.49 1003.03 L145.71 1003.03 L145.71 996.41 L133.033 996.41 L133.033 992.743 L144.713 974.95 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M52.585 786.638 L60.2238 786.638 L60.2238 760.273 L51.9137 761.939 L51.9137 757.68 L60.1776 756.014 L64.8535 756.014 L64.8535 786.638 L72.4923 786.638 L72.4923 790.574 L52.585 790.574 L52.585 786.638 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M91.9366 759.092 Q88.3255 759.092 86.4969 762.657 Q84.6913 766.199 84.6913 773.328 Q84.6913 780.435 86.4969 784 Q88.3255 787.541 91.9366 787.541 Q95.5709 787.541 97.3764 784 Q99.2051 780.435 99.2051 773.328 Q99.2051 766.199 97.3764 762.657 Q95.5709 759.092 91.9366 759.092 M91.9366 755.389 Q97.7468 755.389 100.802 759.995 Q103.881 764.578 103.881 773.328 Q103.881 782.055 100.802 786.662 Q97.7468 791.245 91.9366 791.245 Q86.1265 791.245 83.0478 786.662 Q79.9923 782.055 79.9923 773.328 Q79.9923 764.578 83.0478 759.995 Q86.1265 755.389 91.9366 755.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M103.881 749.49 L127.993 749.49 L127.993 752.687 L103.881 752.687 L103.881 749.49 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M147.703 748.023 Q150.43 748.606 151.954 750.449 Q153.496 752.292 153.496 755.001 Q153.496 759.157 150.637 761.433 Q147.778 763.709 142.512 763.709 Q140.744 763.709 138.863 763.351 Q137.002 763.013 135.008 762.317 L135.008 758.649 Q136.588 759.571 138.469 760.041 Q140.349 760.511 142.399 760.511 Q145.973 760.511 147.835 759.101 Q149.716 757.69 149.716 755.001 Q149.716 752.518 147.966 751.126 Q146.236 749.716 143.133 749.716 L139.86 749.716 L139.86 746.594 L143.283 746.594 Q146.086 746.594 147.571 745.484 Q149.057 744.355 149.057 742.249 Q149.057 740.086 147.515 738.939 Q145.992 737.773 143.133 737.773 Q141.572 737.773 139.785 738.111 Q137.998 738.45 135.854 739.164 L135.854 735.779 Q138.017 735.177 139.898 734.876 Q141.797 734.575 143.471 734.575 Q147.797 734.575 150.317 736.55 Q152.838 738.506 152.838 741.854 Q152.838 744.186 151.502 745.804 Q150.167 747.402 147.703 748.023 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M53.3561 546.771 L60.995 546.771 L60.995 520.406 L52.6848 522.072 L52.6848 517.813 L60.9487 516.146 L65.6246 516.146 L65.6246 546.771 L73.2634 546.771 L73.2634 550.706 L53.3561 550.706 L53.3561 546.771 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M92.7078 519.225 Q89.0967 519.225 87.268 522.79 Q85.4624 526.331 85.4624 533.461 Q85.4624 540.567 87.268 544.132 Q89.0967 547.674 92.7078 547.674 Q96.342 547.674 98.1475 544.132 Q99.9762 540.567 99.9762 533.461 Q99.9762 526.331 98.1475 522.79 Q96.342 519.225 92.7078 519.225 M92.7078 515.521 Q98.5179 515.521 101.573 520.128 Q104.652 524.711 104.652 533.461 Q104.652 542.188 101.573 546.794 Q98.5179 551.378 92.7078 551.378 Q86.8976 551.378 83.8189 546.794 Q80.7634 542.188 80.7634 533.461 Q80.7634 524.711 83.8189 520.128 Q86.8976 515.521 92.7078 515.521 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M104.652 509.623 L128.764 509.623 L128.764 512.82 L104.652 512.82 L104.652 509.623 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M140.236 520.099 L153.496 520.099 L153.496 523.296 L135.666 523.296 L135.666 520.099 Q137.829 517.86 141.553 514.099 Q145.296 510.319 146.255 509.228 Q148.079 507.178 148.794 505.767 Q149.527 504.338 149.527 502.965 Q149.527 500.727 147.948 499.316 Q146.387 497.905 143.866 497.905 Q142.08 497.905 140.086 498.526 Q138.111 499.147 135.854 500.407 L135.854 496.57 Q138.149 495.648 140.142 495.178 Q142.136 494.708 143.791 494.708 Q148.155 494.708 150.75 496.89 Q153.345 499.071 153.345 502.72 Q153.345 504.451 152.687 506.012 Q152.048 507.554 150.336 509.66 Q149.866 510.206 147.346 512.82 Q144.826 515.415 140.236 520.099 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M53.0552 306.904 L60.694 306.904 L60.694 280.538 L52.3839 282.205 L52.3839 277.946 L60.6477 276.279 L65.3236 276.279 L65.3236 306.904 L72.9625 306.904 L72.9625 310.839 L53.0552 310.839 L53.0552 306.904 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M92.4068 279.358 Q88.7957 279.358 86.967 282.922 Q85.1615 286.464 85.1615 293.594 Q85.1615 300.7 86.967 304.265 Q88.7957 307.807 92.4068 307.807 Q96.0411 307.807 97.8466 304.265 Q99.6753 300.7 99.6753 293.594 Q99.6753 286.464 97.8466 282.922 Q96.0411 279.358 92.4068 279.358 M92.4068 275.654 Q98.217 275.654 101.273 280.26 Q104.351 284.844 104.351 293.594 Q104.351 302.321 101.273 306.927 Q98.217 311.51 92.4068 311.51 Q86.5967 311.51 83.518 306.927 Q80.4625 302.321 80.4625 293.594 Q80.4625 284.844 83.518 280.26 Q86.5967 275.654 92.4068 275.654 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M104.351 269.755 L128.463 269.755 L128.463 272.953 L104.351 272.953 L104.351 269.755 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M137.321 280.231 L143.528 280.231 L143.528 258.809 L136.776 260.163 L136.776 256.703 L143.49 255.349 L147.289 255.349 L147.289 280.231 L153.496 280.231 L153.496 283.429 L137.321 283.429 L137.321 280.231 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M82.7903 67.0365 L90.4291 67.0365 L90.4291 40.6709 L82.119 42.3376 L82.119 38.0784 L90.3828 36.4117 L95.0587 36.4117 L95.0587 67.0365 L102.698 67.0365 L102.698 70.9717 L82.7903 70.9717 L82.7903 67.0365 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M122.142 39.4904 Q118.531 39.4904 116.702 43.0552 Q114.897 46.5968 114.897 53.7264 Q114.897 60.8329 116.702 64.3977 Q118.531 67.9393 122.142 67.9393 Q125.776 67.9393 127.582 64.3977 Q129.41 60.8329 129.41 53.7264 Q129.41 46.5968 127.582 43.0552 Q125.776 39.4904 122.142 39.4904 M122.142 35.7867 Q127.952 35.7867 131.008 40.3932 Q134.086 44.9765 134.086 53.7264 Q134.086 62.4532 131.008 67.0597 Q127.952 71.643 122.142 71.643 Q116.332 71.643 113.253 67.0597 Q110.198 62.4532 110.198 53.7264 Q110.198 44.9765 113.253 40.3932 Q116.332 35.7867 122.142 35.7867 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M143.791 17.9827 Q140.857 17.9827 139.371 20.8791 Q137.904 23.7567 137.904 29.5495 Q137.904 35.3235 139.371 38.2199 Q140.857 41.0975 143.791 41.0975 Q146.744 41.0975 148.211 38.2199 Q149.697 35.3235 149.697 29.5495 Q149.697 23.7567 148.211 20.8791 Q146.744 17.9827 143.791 17.9827 M143.791 14.9735 Q148.512 14.9735 150.994 18.7162 Q153.496 22.4402 153.496 29.5495 Q153.496 36.64 150.994 40.3828 Q148.512 44.1067 143.791 44.1067 Q139.07 44.1067 136.569 40.3828 Q134.086 36.64 134.086 29.5495 Q134.086 22.4402 136.569 18.7162 Q139.07 14.9735 143.791 14.9735 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip442)\" cx=\"242.258\" cy=\"95.4604\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"295.021\" cy=\"95.8334\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"347.783\" cy=\"114.365\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"400.546\" cy=\"114.49\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"453.308\" cy=\"118.29\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"506.071\" cy=\"118.449\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"558.833\" cy=\"121.865\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"611.595\" cy=\"130.902\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"664.358\" cy=\"130.903\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"717.12\" cy=\"144.172\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"769.883\" cy=\"151.638\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"822.645\" cy=\"157.151\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"875.408\" cy=\"165.175\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"928.17\" cy=\"169.031\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"980.932\" cy=\"174.711\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1033.69\" cy=\"177.547\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1086.46\" cy=\"177.75\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1139.22\" cy=\"178.687\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1191.98\" cy=\"181.991\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1244.74\" cy=\"211.859\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1297.51\" cy=\"282.265\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1350.27\" cy=\"331.925\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1403.03\" cy=\"433.192\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1455.79\" cy=\"486.83\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1508.56\" cy=\"508.181\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1561.32\" cy=\"522.608\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1614.08\" cy=\"522.614\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1666.84\" cy=\"523.986\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1719.61\" cy=\"533.825\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1772.37\" cy=\"549.264\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1825.13\" cy=\"562.044\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1877.89\" cy=\"582.544\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1930.66\" cy=\"598.174\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1983.42\" cy=\"598.187\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2036.18\" cy=\"598.588\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2088.94\" cy=\"619.822\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2141.71\" cy=\"661.221\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2194.47\" cy=\"721.819\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2247.23\" cy=\"749.883\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2299.99\" cy=\"765.985\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"2352.76\" cy=\"791.047\" r=\"14.4\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"242.258\" cy=\"119.474\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"295.021\" cy=\"119.475\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"347.783\" cy=\"148.49\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"400.546\" cy=\"167.275\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"453.308\" cy=\"170.118\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"506.071\" cy=\"170.514\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"558.833\" cy=\"172.047\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"611.595\" cy=\"173.065\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"664.358\" cy=\"173.866\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"717.12\" cy=\"175.07\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"769.883\" cy=\"175.225\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"822.645\" cy=\"179.478\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"875.408\" cy=\"190.633\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"928.17\" cy=\"225.564\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"980.932\" cy=\"364.423\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1033.69\" cy=\"479.243\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1086.46\" cy=\"579.319\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1139.22\" cy=\"702.409\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1191.98\" cy=\"731.351\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1244.74\" cy=\"751.474\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1297.51\" cy=\"764.38\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1350.27\" cy=\"771.749\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1403.03\" cy=\"790.457\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1455.79\" cy=\"863.009\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1508.56\" cy=\"993.206\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1561.32\" cy=\"1147.26\" r=\"14.4\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"242.258\" cy=\"80.917\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"295.021\" cy=\"82.6232\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"347.783\" cy=\"108.871\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"400.546\" cy=\"111.861\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"453.308\" cy=\"112.783\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"506.071\" cy=\"116.651\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"558.833\" cy=\"142.358\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"611.595\" cy=\"148.227\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"664.358\" cy=\"168.836\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"717.12\" cy=\"177.161\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"769.883\" cy=\"197.102\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"822.645\" cy=\"213.492\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"875.408\" cy=\"256.952\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"928.17\" cy=\"272.899\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"980.932\" cy=\"393.228\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1033.69\" cy=\"490.122\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1086.46\" cy=\"528.889\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1139.22\" cy=\"612.925\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1191.98\" cy=\"682.534\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1244.74\" cy=\"732.106\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1297.51\" cy=\"757.341\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1350.27\" cy=\"763.637\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1403.03\" cy=\"764.961\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1455.79\" cy=\"821.753\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1508.56\" cy=\"935.63\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<circle clip-path=\"url(#clip442)\" cx=\"1561.32\" cy=\"1047.39\" r=\"14.4\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M1825.02 302.578 L2280.65 302.578 L2280.65 95.2176 L1825.02 95.2176  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip440)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1825.02,302.578 2280.65,302.578 2280.65,95.2176 1825.02,95.2176 1825.02,302.578 \"/>\n",
       "<circle clip-path=\"url(#clip440)\" cx=\"1921.16\" cy=\"147.058\" r=\"20.48\" fill=\"#009af9\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M2039.02 148.689 L2039.02 164.338 L2034.76 164.338 L2034.76 148.828 Q2034.76 145.148 2033.33 143.319 Q2031.89 141.49 2029.02 141.49 Q2025.57 141.49 2023.58 143.69 Q2021.59 145.889 2021.59 149.685 L2021.59 164.338 L2017.31 164.338 L2017.31 138.412 L2021.59 138.412 L2021.59 142.44 Q2023.12 140.102 2025.18 138.944 Q2027.26 137.787 2029.97 137.787 Q2034.44 137.787 2036.73 140.565 Q2039.02 143.319 2039.02 148.689 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2057.56 141.398 Q2054.14 141.398 2052.14 144.083 Q2050.15 146.745 2050.15 151.398 Q2050.15 156.051 2052.12 158.736 Q2054.11 161.398 2057.56 161.398 Q2060.96 161.398 2062.95 158.713 Q2064.95 156.027 2064.95 151.398 Q2064.95 146.791 2062.95 144.106 Q2060.96 141.398 2057.56 141.398 M2057.56 137.787 Q2063.12 137.787 2066.29 141.398 Q2069.46 145.009 2069.46 151.398 Q2069.46 157.764 2066.29 161.398 Q2063.12 165.009 2057.56 165.009 Q2051.98 165.009 2048.81 161.398 Q2045.66 157.764 2045.66 151.398 Q2045.66 145.009 2048.81 141.398 Q2051.98 137.787 2057.56 137.787 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2108.12 139.176 L2108.12 143.203 Q2106.31 142.277 2104.37 141.815 Q2102.42 141.352 2100.34 141.352 Q2097.17 141.352 2095.57 142.324 Q2094 143.296 2094 145.24 Q2094 146.722 2095.13 147.578 Q2096.26 148.412 2099.69 149.176 L2101.15 149.5 Q2105.69 150.472 2107.58 152.254 Q2109.51 154.014 2109.51 157.185 Q2109.51 160.796 2106.63 162.902 Q2103.79 165.009 2098.79 165.009 Q2096.7 165.009 2094.44 164.592 Q2092.19 164.199 2089.69 163.388 L2089.69 158.99 Q2092.05 160.217 2094.34 160.842 Q2096.64 161.444 2098.88 161.444 Q2101.89 161.444 2103.51 160.426 Q2105.13 159.384 2105.13 157.509 Q2105.13 155.773 2103.95 154.847 Q2102.79 153.921 2098.83 153.064 L2097.35 152.717 Q2093.39 151.884 2091.64 150.171 Q2089.88 148.435 2089.88 145.426 Q2089.88 141.768 2092.47 139.778 Q2095.06 137.787 2099.83 137.787 Q2102.19 137.787 2104.27 138.134 Q2106.36 138.481 2108.12 139.176 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2127.07 166.745 Q2125.27 171.375 2123.56 172.787 Q2121.84 174.199 2118.97 174.199 L2115.57 174.199 L2115.57 170.634 L2118.07 170.634 Q2119.83 170.634 2120.8 169.8 Q2121.77 168.967 2122.95 165.865 L2123.72 163.921 L2113.23 138.412 L2117.75 138.412 L2125.85 158.689 L2133.95 138.412 L2138.46 138.412 L2127.07 166.745 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2164.53 143.389 Q2166.13 140.518 2168.35 139.153 Q2170.57 137.787 2173.58 137.787 Q2177.63 137.787 2179.83 140.634 Q2182.03 143.458 2182.03 148.689 L2182.03 164.338 L2177.75 164.338 L2177.75 148.828 Q2177.75 145.102 2176.43 143.296 Q2175.11 141.49 2172.4 141.49 Q2169.09 141.49 2167.17 143.69 Q2165.25 145.889 2165.25 149.685 L2165.25 164.338 L2160.96 164.338 L2160.96 148.828 Q2160.96 145.078 2159.64 143.296 Q2158.32 141.49 2155.57 141.49 Q2152.31 141.49 2150.38 143.713 Q2148.46 145.912 2148.46 149.685 L2148.46 164.338 L2144.18 164.338 L2144.18 138.412 L2148.46 138.412 L2148.46 142.44 Q2149.92 140.055 2151.96 138.921 Q2154 137.787 2156.8 137.787 Q2159.62 137.787 2161.59 139.222 Q2163.58 140.657 2164.53 143.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2210.71 143.389 Q2212.31 140.518 2214.53 139.153 Q2216.75 137.787 2219.76 137.787 Q2223.81 137.787 2226.01 140.634 Q2228.21 143.458 2228.21 148.689 L2228.21 164.338 L2223.93 164.338 L2223.93 148.828 Q2223.93 145.102 2222.61 143.296 Q2221.29 141.49 2218.58 141.49 Q2215.27 141.49 2213.35 143.69 Q2211.43 145.889 2211.43 149.685 L2211.43 164.338 L2207.14 164.338 L2207.14 148.828 Q2207.14 145.078 2205.82 143.296 Q2204.5 141.49 2201.75 141.49 Q2198.49 141.49 2196.57 143.713 Q2194.64 145.912 2194.64 149.685 L2194.64 164.338 L2190.36 164.338 L2190.36 138.412 L2194.64 138.412 L2194.64 142.44 Q2196.1 140.055 2198.14 138.921 Q2200.18 137.787 2202.98 137.787 Q2205.8 137.787 2207.77 139.222 Q2209.76 140.657 2210.71 143.389 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip440)\" cx=\"1921.16\" cy=\"198.898\" r=\"20.48\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M2035.73 191.016 L2035.73 195.043 Q2033.93 194.117 2031.98 193.655 Q2030.04 193.192 2027.95 193.192 Q2024.78 193.192 2023.19 194.164 Q2021.61 195.136 2021.61 197.08 Q2021.61 198.562 2022.75 199.418 Q2023.88 200.252 2027.31 201.016 L2028.77 201.34 Q2033.3 202.312 2035.2 204.094 Q2037.12 205.854 2037.12 209.025 Q2037.12 212.636 2034.25 214.742 Q2031.4 216.849 2026.4 216.849 Q2024.32 216.849 2022.05 216.432 Q2019.81 216.039 2017.31 215.228 L2017.31 210.83 Q2019.67 212.057 2021.96 212.682 Q2024.25 213.284 2026.5 213.284 Q2029.51 213.284 2031.13 212.266 Q2032.75 211.224 2032.75 209.349 Q2032.75 207.613 2031.57 206.687 Q2030.41 205.761 2026.45 204.904 L2024.97 204.557 Q2021.01 203.724 2019.25 202.011 Q2017.49 200.275 2017.49 197.266 Q2017.49 193.608 2020.08 191.618 Q2022.68 189.627 2027.45 189.627 Q2029.81 189.627 2031.89 189.974 Q2033.97 190.321 2035.73 191.016 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2065.45 190.252 L2056.08 202.867 L2065.94 216.178 L2060.92 216.178 L2053.37 205.992 L2045.83 216.178 L2040.8 216.178 L2050.87 202.613 L2041.66 190.252 L2046.68 190.252 L2053.56 199.488 L2060.43 190.252 L2065.45 190.252 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2082.75 218.585 Q2080.94 223.215 2079.23 224.627 Q2077.51 226.039 2074.64 226.039 L2071.24 226.039 L2071.24 222.474 L2073.74 222.474 Q2075.5 222.474 2076.47 221.64 Q2077.45 220.807 2078.63 217.705 L2079.39 215.761 L2068.9 190.252 L2073.42 190.252 L2081.52 210.529 L2089.62 190.252 L2094.14 190.252 L2082.75 218.585 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2098.16 190.252 L2118.39 190.252 L2118.39 194.141 L2102.38 212.775 L2118.39 212.775 L2118.39 216.178 L2097.58 216.178 L2097.58 212.289 L2113.6 193.655 L2098.16 193.655 L2098.16 190.252 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><circle clip-path=\"url(#clip440)\" cx=\"1921.16\" cy=\"250.738\" r=\"20.48\" fill=\"#3da44d\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"4.55111\"/>\n",
       "<path clip-path=\"url(#clip440)\" d=\"M2035.73 242.856 L2035.73 246.883 Q2033.93 245.957 2031.98 245.495 Q2030.04 245.032 2027.95 245.032 Q2024.78 245.032 2023.19 246.004 Q2021.61 246.976 2021.61 248.92 Q2021.61 250.402 2022.75 251.258 Q2023.88 252.092 2027.31 252.856 L2028.77 253.18 Q2033.3 254.152 2035.2 255.934 Q2037.12 257.694 2037.12 260.865 Q2037.12 264.476 2034.25 266.582 Q2031.4 268.689 2026.4 268.689 Q2024.32 268.689 2022.05 268.272 Q2019.81 267.879 2017.31 267.068 L2017.31 262.67 Q2019.67 263.897 2021.96 264.522 Q2024.25 265.124 2026.5 265.124 Q2029.51 265.124 2031.13 264.106 Q2032.75 263.064 2032.75 261.189 Q2032.75 259.453 2031.57 258.527 Q2030.41 257.601 2026.45 256.744 L2024.97 256.397 Q2021.01 255.564 2019.25 253.851 Q2017.49 252.115 2017.49 249.106 Q2017.49 245.448 2020.08 243.458 Q2022.68 241.467 2027.45 241.467 Q2029.81 241.467 2031.89 241.814 Q2033.97 242.161 2035.73 242.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2065.45 242.092 L2056.08 254.707 L2065.94 268.018 L2060.92 268.018 L2053.37 257.832 L2045.83 268.018 L2040.8 268.018 L2050.87 254.453 L2041.66 242.092 L2046.68 242.092 L2053.56 251.328 L2060.43 242.092 L2065.45 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2082.75 270.425 Q2080.94 275.055 2079.23 276.467 Q2077.51 277.879 2074.64 277.879 L2071.24 277.879 L2071.24 274.314 L2073.74 274.314 Q2075.5 274.314 2076.47 273.48 Q2077.45 272.647 2078.63 269.545 L2079.39 267.601 L2068.9 242.092 L2073.42 242.092 L2081.52 262.369 L2089.62 242.092 L2094.14 242.092 L2082.75 270.425 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2098.16 242.092 L2118.39 242.092 L2118.39 245.981 L2102.38 264.615 L2118.39 264.615 L2118.39 268.018 L2097.58 268.018 L2097.58 264.129 L2113.6 245.495 L2098.16 245.495 L2098.16 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2122.75 253.133 L2135.22 253.133 L2135.22 256.93 L2122.75 256.93 L2122.75 253.133 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2158.53 242.856 L2158.53 246.883 Q2156.73 245.957 2154.78 245.495 Q2152.84 245.032 2150.76 245.032 Q2147.58 245.032 2145.99 246.004 Q2144.41 246.976 2144.41 248.92 Q2144.41 250.402 2145.55 251.258 Q2146.68 252.092 2150.11 252.856 L2151.57 253.18 Q2156.1 254.152 2158 255.934 Q2159.92 257.694 2159.92 260.865 Q2159.92 264.476 2157.05 266.582 Q2154.2 268.689 2149.2 268.689 Q2147.12 268.689 2144.85 268.272 Q2142.61 267.879 2140.11 267.068 L2140.11 262.67 Q2142.47 263.897 2144.76 264.522 Q2147.05 265.124 2149.3 265.124 Q2152.31 265.124 2153.93 264.106 Q2155.55 263.064 2155.55 261.189 Q2155.55 259.453 2154.37 258.527 Q2153.21 257.601 2149.25 256.744 L2147.77 256.397 Q2143.81 255.564 2142.05 253.851 Q2140.29 252.115 2140.29 249.106 Q2140.29 245.448 2142.88 243.458 Q2145.48 241.467 2150.25 241.467 Q2152.61 241.467 2154.69 241.814 Q2156.77 242.161 2158.53 242.856 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2164.85 242.092 L2185.08 242.092 L2185.08 245.981 L2169.07 264.615 L2185.08 264.615 L2185.08 268.018 L2164.27 268.018 L2164.27 264.129 L2180.29 245.495 L2164.85 245.495 L2164.85 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2195.8 234.731 L2195.8 242.092 L2204.57 242.092 L2204.57 245.402 L2195.8 245.402 L2195.8 259.476 Q2195.8 262.647 2196.66 263.55 Q2197.54 264.453 2200.2 264.453 L2204.57 264.453 L2204.57 268.018 L2200.2 268.018 Q2195.27 268.018 2193.39 266.189 Q2191.52 264.337 2191.52 259.476 L2191.52 245.402 L2188.39 245.402 L2188.39 242.092 L2191.52 242.092 L2191.52 234.731 L2195.8 234.731 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2231.73 242.092 L2222.35 254.707 L2232.21 268.018 L2227.19 268.018 L2219.64 257.832 L2212.1 268.018 L2207.07 268.018 L2217.14 254.453 L2207.93 242.092 L2212.95 242.092 L2219.83 251.328 L2226.7 242.092 L2231.73 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /><path clip-path=\"url(#clip440)\" d=\"M2236.38 242.092 L2256.61 242.092 L2256.61 245.981 L2240.59 264.615 L2256.61 264.615 L2256.61 268.018 L2235.8 268.018 L2235.8 264.129 L2251.82 245.495 L2236.38 245.495 L2236.38 242.092 Z\" fill=\"#000000\" fill-rule=\"nonzero\" fill-opacity=\"1\" /></svg>\n"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scatter(0:length(conv0)-1, conv0, label=\"no symm\")\n",
    "scatter!(0:length(conv1)-1, conv1, label=\"sxyz\")\n",
    "scatter!(0:length(conv2)-1, conv2, label=\"sxyz-sztxz\")\n",
    "#scatter!(0:length(conv3)-1, conv3, label=\"sxy-sz-txz\")\n",
    "#plot!(yaxis=:log, ylim=(1e-4, 1), xlim=(-1,20.5))\n",
    "plot!(yaxis=:log, ylim=(1e-6, 1), xlim=(-1,40))\n",
    "#k = 0:20\n",
    "#a = 0.35\n",
    "#plot!(k, exp.(-a*k), color=:blue)\n",
    "#plot!(k, exp.(-2a*k), color=:red)\n",
    "#plot!(k, exp.(-4a*k), color=:green)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "makeplot.ipynb\n",
      "nosymm-convergence.asc\n",
      "sxyz-convergence.asc\n",
      "sxyz-txz-convergence.asc\n"
     ]
    }
   ],
   "source": [
    ";ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.10.0",
   "language": "julia",
   "name": "julia-1.10"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

